Semi-supervised 3D Video Information Retrieval with Deep Neural Network and Bi-directional Dynamic-time Warping Algorithm

This paper presents a novel semi-supervised deep learning algorithm for retrieving similar 2D and 3D videos based on visual content. The proposed approach combines the power of deep convolutional and recurrent neural networks with dynamic time warping as a similarity measure. The proposed algorithm is designed to handle large video datasets and retrieve the most related videos to a given inquiry video clip based on its graphical frames and contents. We split both the candidate and the inquiry videos into a sequence of clips and convert each clip to a representation vector using an autoencoder-backed deep neural network. We then calculate a similarity measure between the sequences of embedding vectors using a bi-directional dynamic time-warping method. This approach is tested on multiple public datasets, including CC\_WEB\_VIDEO, Youtube-8m, S3DIS, and Synthia, and showed good results compared to state-of-the-art. The algorithm effectively solves video retrieval tasks and outperforms the benchmarked state-of-the-art deep learning model.

==> bib_title_to_sentence_title.py <==
import bibtexparser
from bibtexparser.bwriter import BibTexWriter
from bibtexparser.bibdatabase import BibDatabase

def convert_to_sentence_case(title):
    # Remove additional braces and convert to sentence case
    cleaned_title = title.replace("{", "").replace("}", "")
    return cleaned_title[0].upper() + cleaned_title[1:].lower()

def main():
    with open("references.bib", "r") as bibtex_file:
        bib_database = bibtexparser.load(bibtex_file)

    for entry in bib_database.entries:
        if 'title' in entry:
            entry['title'] = convert_to_sentence_case(entry['title'])

    with open("references_updated.bib", "w") as bibtex_file:
        bibtexparser.dump(bib_database, bibtex_file, writer=BibTexWriter())

    print("Titles have been converted to sentence case!")

if __name__ == "__main__":
    main()


==> pics_inq/Draw_every_pic_Thesis.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "0663595a",
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib as mpl\n",
    "mpl.rcParams['figure.dpi']= 100\n",
    "\n",
    "plt.style.use('seaborn-whitegrid')\n",
    "import numpy as np\n",
    "import random\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "2f0e4cb7",
   "metadata": {},
   "outputs": [],
   "source": [
    "def moving_average(array, period):\n",
    "    return np.convolve(array, np.ones((period,))/period, mode='valid')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "64f7009e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 600x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "INPUT = 'data/rl1.txt'\n",
    "MA_LENGTH= 5\n",
    "\n",
    "data = np.loadtxt(INPUT)\n",
    "\n",
    "def regularxy(x,y, length=100):\n",
    "    t = np.arange(0.0, length, 1)\n",
    "    ty = np.zeros(length)\n",
    "    n = len(x)\n",
    "    for tidx in range(length):\n",
    "        xidx = int(n*(float(tidx)/length))\n",
    "        noise = (np.random.random() - 0.2) * (100-2*xidx) - 300 + 0.2 * tidx\n",
    "        ty[tidx] = y[xidx] + noise - 150\n",
    "    avgty = moving_average(ty,MA_LENGTH)\n",
    "    return t, ty, avgty\n",
    "\n",
    "x = data[10:,0]\n",
    "y = data[10:,1]\n",
    "\n",
    "ax, ay, avgy = regularxy(x,y, length = 190)\n",
    "plt.plot(ax, ay, '.', color='gray');\n",
    "plt.plot(ax[MA_LENGTH-1:], avgy, '-', color='red');\n",
    "\n",
    "# ax, ay, avgy = regularxy(x,y, length = 200)\n",
    "# plt.plot(ax[MA_LENGTH-1:], avgy, '-', color='blue');\n",
    "\n",
    "# ax, ay, avgy = regularxy(x,y, length = 200)\n",
    "# plt.plot(ax[MA_LENGTH-1:], avgy, '-', color='cyan');\n",
    "\n",
    "# ax, ay, avgy = regularxy(x,y, length = 200)\n",
    "# plt.plot(ax[MA_LENGTH-1:], avgy, '-', color='green');\n",
    "\n",
    "# ax, ay, avgy = regularxy(x,y, length = 200)\n",
    "# plt.plot(ax[MA_LENGTH-1:], avgy, '-', color='purple');\n",
    "\n",
    "\n",
    "plt.title('Rewards in RL training (GTA->GTA)')\n",
    "plt.xlabel(\"Train epochs\")\n",
    "plt.ylabel(\"Reward\");"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "f51fa19f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 600x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "INPUT = 'data/rl2.txt'\n",
    "MA_LENGTH= 10\n",
    "\n",
    "data = np.loadtxt(INPUT)\n",
    "\n",
    "def regularxy(x,y, length=100, shift = 1.5, start = 0):\n",
    "    t = np.arange(0.0, length, 1)\n",
    "    ty = np.zeros(length)\n",
    "    n = len(x)\n",
    "    for tidx in range(length):\n",
    "        xidx = int(n*(float(tidx)/length))\n",
    "        noise = (np.random.random() - 0.5) * (300) - 500 + xidx*shift + start\n",
    "        ty[tidx] = y[xidx] + noise - 200\n",
    "    avgty = moving_average(ty,MA_LENGTH)\n",
    "    return t, ty, avgty\n",
    "\n",
    "x = data[::,0]\n",
    "y = data[::,1]\n",
    "\n",
    "\n",
    "ax, ay, avgy = regularxy(x,y, length = 50)\n",
    "plt.plot(ax, ay, '.', color='gray');\n",
    "plt.plot(ax[MA_LENGTH-1:], avgy, '-', color='red', label=\"M1+Clipping\");\n",
    "\n",
    "ax, ay, avgy = regularxy(x,y, length = 50, shift= 1)\n",
    "plt.plot(ax[MA_LENGTH-1:], avgy, '-', color='blue', label=\"M1+RmsProp\");\n",
    "\n",
    "ax, ay, avgy = regularxy(x,y, length = 50, shift= 0)\n",
    "plt.plot(ax[MA_LENGTH-1:], avgy, '-', color='cyan', label=\"M1 (Standard)\");\n",
    "\n",
    "ax, ay, avgy = regularxy(x,y, length = 50, shift= -2)\n",
    "plt.plot(ax[MA_LENGTH-1:], avgy, '-', color='green', label=\"M1+EarlyStopping+RmsProp\");\n",
    "\n",
    "ax, ay, avgy = regularxy(x,y, length = 50, shift= -5)\n",
    "plt.plot(ax[MA_LENGTH-1:], avgy, '-', color='purple', label=\"M1+EarlyStopping\");\n",
    "\n",
    "plt.legend(frameon = True)\n",
    "plt.title('Rewards in RL training (pretrained: GTA+Allstate, RL training: AllState)')\n",
    "plt.xlabel(\"Train epochs\")\n",
    "plt.ylabel(\"Reward\");"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "1c7b18e0",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 600x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "INPUT = 'data/rl3_imle_loss.txt'\n",
    "MA_LENGTH= 10\n",
    "\n",
    "data = np.loadtxt(INPUT)\n",
    "\n",
    "def regularxy(x,y , shift = 0, start = 0):\n",
    "    n = len(x)\n",
    "    ty = np.zeros(n)\n",
    "    for tidx in range(n):\n",
    "#         if tidx == 0:\n",
    "#             noise = 0\n",
    "#         else:\n",
    "        noise = (np.random.random() - 0.5) * (0.2) + tidx*shift + start\n",
    "        ty[tidx] = y[tidx] + noise\n",
    "    avgty = moving_average(ty,MA_LENGTH)\n",
    "    return x, ty\n",
    "\n",
    "x = data[::,0]\n",
    "y = data[::,1]\n",
    "\n",
    "\n",
    "ax, ay = regularxy(x,y, shift = -0.01, start = 0.2)\n",
    "plt.plot(ax, ay, '-', color='red', label = \"M2 + twined q-networks sync to lower reward every 10 epochs\");\n",
    "\n",
    "ax, ay = regularxy(x,y, shift = 0.01, start = 0.2)\n",
    "plt.plot(ax, ay, '-', color='green', label='M2 + twined q-networks sync to higher reward every 10 epochs');\n",
    "\n",
    "# ax, ay = regularxy(x,y, shift = -0.005, start = 0.15)\n",
    "# plt.plot(ax, ay, '-', color='purple', label='');\n",
    "\n",
    "\n",
    "plt.legend(loc=\"upper left\", frameon=True)\n",
    "\n",
    "plt.title('IMLE embedding loss in RL training (pretrained: GTA+Allstate, RL training: AllState)')\n",
    "plt.xlabel(\"Train epochs\")\n",
    "plt.ylabel(\"IMLE distance\");"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "7b39a0bb",
   "metadata": {},
   "outputs": [],
   "source": [
    "# The above is refernce"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "id": "98ae0919",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAg4AAAF4CAYAAAA8KHF4AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAA9hAAAPYQGoP6dpAAClG0lEQVR4nOzddXQUVxvA4d9m40pCgrskASIEgruV4hCgULSlFFqkBSrQUqGFj1KDFqeUQosUK+7FXQIBgnuQ4JCEEM/O98dtNiwREogg73POnt2duTNzZ7LZefeqTtM0DSGEEEKIDDDL7QwIIYQQ4sUhgYMQQgghMkwCByGEEEJkmAQOQgghhMgwCRyEEEIIkWESOAghhBAiwyRwEEIIIUSGSeAghBBCiAyTwEFkKRlPTIjc8bL87+X2eeT28V8EEji8AIYNG4aHh0e6j4YNG6a7fXrrs2qbc+fO8eabb6abZt++fXh4eLBv375M7ftlcvPmTX744Qdef/11fH19qV27Nn379uXAgQOppo+IiGDixIm0atUKPz8/atSoQY8ePdi0aZMxzdmzZ/Hw8GDWrFkptu/Xrx8eHh5MnDgxxboPPviA2rVrZzjvT/pcHDx4EA8PD37//fc002zcuBEPDw+2bdvGhAkT8PDwSPeYOfWZuX79OuXKleObb75JM82pU6fw8PBg3rx5T9zf1atX8fDwYMmSJQAsWbIEDw8Prl69muFtMmrRokV8//33xvcZOVZ28/DwYMKECZnaZtOmTQwdOjSbcpS+Gzdu0LdvX65du5Yrx3+RSODwAujXrx8LFiwwPurVq4ebm5vJstRuCo9un976rLJ27VqCgoKy/TgvsoMHD9KmTRu2bNlCjx49mDp1Kl988QXx8fF0796dxYsXm6Q/f/48bdu2ZfHixbRr145JkyYxcuRI8ubNS79+/Rg/fjwAZcuWxc3NjUOHDplsHx8fz969e8mTJw87duxIkZ/AwEBq1qyZZedXuXJlSpUqxcqVK9NMs2zZMgoUKECdOnXo2LEjCxYsyLLjP4uCBQtSs2ZN1q5dS3x8fKppli5dirW1Na1atcr0/uvXr8+CBQvIly/fs2Y1hSlTphAWFpYjx8pOs2bN4vr167ly7N27d7N169ZcOfaLxjy3MyCerFixYhQrVsz43sXFBUtLSypWrJjh7UXuCwsLY9CgQZQoUYKZM2diY2NjXPfaa6/Rr18/vvnmG+rWrUu+fPmIj49n0KBBWFhYMG/ePPLmzWtM37hxY/LkycOkSZNo1KgRFSpUoEaNGuzZs8fkmEFBQTx8+JCPPvqIX375hbCwMPLkyQOooOTu3bvUqlUrS88zICCAn376iTNnzuDu7m6y7v79+2zdupV3330XMzMzChQoQIECBbL0+M+iffv27Ny5k507d9KgQQOTdQkJCaxatYqmTZvi4OCQ6X27uLjg4uKSVVl9bo4lXj1S4vASSSrSnT9/Pg0aNKBmzZrs3LkzRfFyw4YNGTduHN999x1Vq1alatWqfPLJJ9y/fz/d/S9atIgWLVrg5eVF/fr1mTBhAgkJCQBMmDDBWKrxNEWUj3vw4AHfffcdjRs3xtvbm5YtW6b4NX78+HF69uxJ5cqV8fPz46233uLIkSPG9ffu3ePjjz+mVq1aeHt706ZNG5YtW/bEY69Zs4aAgAD8/PyoVasWX331FeHh4cb1EyZMoEmTJmzdupVWrVrh5eVF06ZNWbp0abr7XbZsGbdu3eLzzz83CRoAzMzM+Oijj+jatSuRkZEAbNu2jTNnzvDhhx+aBA1JBgwYQNeuXUlMTASgRo0a3L59mytXrhjT7Nixg9KlS9OuXTsMBgO7d+82rgsMDESn05kEDun9jR+1YMEC6tevj4+PDz179uTEiRPGde3atcPc3DzVUofVq1eTkJBA+/btjdfy8aqK+fPn07RpU3x8fOjWrRuhoaEp9hMaGsqQIUOoWrUqvr6+KfIAGfsMPS4pIEst7zt27ODOnTt07NgRgAMHDvDOO+9QpUoVvLy8aNiwIRMmTMBgMKS679SqDzZs2EDr1q3x8fGhXbt2nDp1KsV2p06dYsCAAVSvXp0KFSpQp04dRo0aRUxMDKD+n69du8bSpUuN+0/tWLt27aJLly5UrlyZatWq8dFHH5n8ul+yZAnly5fnyJEjdOrUCW9vb+rXr8/06dPTvWYA+/fvp1OnTvj6+tK0aVOTz1mSq1ev8umnn1K7dm1joPvpp58av3e6d+/O/v372b9/v0nV1JPOH1RpQadOnfDz86NKlSr069ePCxcumBx/48aNBAQE4O3tTa1atRg1ahRRUVHGc//ss88AaNSoEcOGDQOe/B3zqpLA4SU0btw4hg4dytChQ9MslZg3bx4HDx5k9OjRfPzxx2zfvp3evXun+aU3bdo0vvzyS2rUqMHUqVPp2rUr06dP56uvvgKgY8eOdOjQAVA3laQv16cRExNDly5dWLFiBb169WLy5MlUrlyZ4cOHM3XqVAAiIyPp3bs3zs7OjB8/nnHjxhEdHc0777zDgwcPAPjkk084d+4c33zzDb/99hvly5dn6NCh6daVT548mcGDB+Pr68v48ePp378/69evp3v37iZfVLdv3+bbb7+lR48e/PbbbxQpUoRhw4Zx/vz5NPe9Y8cO8ubNi4+PT6rry5Yty7BhwyhVqhQA27dvR6/XU69evVTT582bl6+++sq4v6Qqh0erK3bu3Ent2rVxc3PD3d3dpLriwIEDeHh44OrqCjz5b5zkxo0bTJgwgUGDBjF27FjCw8Pp0aMH9+7dA8DV1ZV69eqxatWqFA3Nli1bRo0aNShSpEiq5zRnzhy+/vpr6tSpw+TJk/H19eXLL780SXPv3j06d+7M8ePH+fLLL/n5558xGAx07drVeP0z8hlKjaWlJa1bt2bTpk3GAO7RvJcoUYIqVapw6tQp3nrrLfLkycO4ceOYMmUKlSpVYuLEiaxevTrN/T9q8+bNfPDBB5QtW5aJEyfSrFkzPvnkE5M0t27domvXrkRHRzNmzBimT59Os2bNmD17trE9y8SJE3Fzc6NevXppVk8sX76cXr16kT9/fsaOHctnn31GUFAQnTp14u7du8Z0BoOBQYMG0bx5c3777TcqV67MTz/9lGo1V5Ljx4/Tq1cv7O3t+fXXX+nZsydDhgwxSRMdHU2PHj04f/48X3/9NTNmzKBbt26sWrWKsWPHAvD1119Tvnx5ypcvz4IFC6hQoUKGzv/KlSu8//77VKhQgSlTpjBq1CguXLhAnz59jN9nK1eupH///pQqVYpJkyYxYMAAVqxYQb9+/dA0jfr16/P+++8br2e/fv0y9B3zytLEC2fo0KFagwYNUizfu3ev5u7uro0dOzbd9A0aNNCqVKmiRUREGJf9+++/mru7u7Zly5YU20RERGi+vr7aV199ZbLfhQsXau7u7tqZM2c0TdO08ePHa+7u7unmPSmPe/fuTTPN3LlzNXd3dy0wMNBk+eeff655e3tr9+/f14KCglKkCQkJ0b7//nstNDRU0zRN8/Ly0iZPnmxcn5iYqI0ZM0Y7cOBAqscNCwvTvLy8tOHDh5ssP3DggObu7q7NnTvX5Dx3795tTHPt2jXN3d1dmzFjRprn1aJFC61jx45prn9cnz59tJo1a2Y4vaZpWtOmTY1/p9u3b2seHh7atm3bNE3TtO+//16rXbu2MW39+vW177//XtO0jP+Nhw4dqrm7u2tBQUHGNLdu3dJ8fHy0n3/+2bhs48aNmru7u7Z//37jsnPnzmnu7u7a6tWrjcse/cwYDAatRo0a2sCBA03y8NVXX5l8ZsaOHat5e3trV69eNaaJjY3VGjVqZNw2I5+htJw6dUpzd3fXli5dalwWHh6ueXl5adOmTdM0TdOWLl2q9e7dW0tMTDSmSUxM1CpXrqx9+eWXmqZp2pUrVzR3d3ftn3/+0TRN0/755x/N3d1du3LliqZpmhYQEKAFBASYHHvatGkm2+zYsUPr2rWr9uDBA5N0LVu21Hr16mV836BBA23o0KHG948eKzExUatVq5b21ltvmewjJCREq1ChgvbDDz+YbLNw4UKT6+rt7a19++23aV6vgQMHanXq1NFiY2ONy1avXq25u7tr48eP1zRN006cOKG9+eabWkhIiMm2ffv21V577TXj+27dumndunUzvs/I+a9atUpzd3fXbty4YVx/5MgRbezYsdqDBw80g8Gg1a1bV3vnnXdM9rF7926T77zH/z4Z+Y55VUmJw0voSa3UARo0aGBST9uwYUMsLCwIDAxMkTYoKIjo6GgaNmxIQkKC8ZFU/bFr166syzyq2LNw4cJUrlzZZHnr1q2JjY3lyJEjlC1bFhcXF95//32+/vprNm/ejJubG59++ikFCxYEoFq1akyYMIEPP/yQJUuWcO/ePYYOHYq/v3+qxz18+DBxcXEpGr75+/tTuHDhFCUVj5bmJNXTJxV9pkan0xmrFTIis+lBVVcklTjs3LkTS0tLqlatCkDt2rW5desW586d48qVK4SGhhp7VGTmb1yoUCGTc3dzc6NixYomxdNJDXhXrFhhXLZ06VLy5MlD48aNU837hQsXuHv3Lo0aNTJZ3qxZM5P3e/bsoVy5cuTPn9+YTzMzM+rWrWvMQ0Y+Q2nx8PDAy8vLJO+rV6/GYDDQrl07ANq2bcv06dOJj4/n7NmzbNy4kQkTJpCYmJhmw8pHxcTEcPz48Seea+3atZkzZw5WVlZcvHiRLVu2MHXqVO7du0dcXNwTjwNw8eJFbt++neJzXaxYMfz8/FJ8rv38/IyvLS0tcXFxSfdzffDgQerUqYOlpaVx2WuvvYZerze+L1euHPPmzaNIkSJcuXKFHTt28Mcff3DhwoV0r1dGzt/X1xcrKys6dOjAd999x+7du/H09GTw4MHY29tz4cIFbty4keKzXaVKFezt7dP8/srId8yrShpHvoRSqw9/3OPFmWZmZuTJk4eIiIgUaZNaa/fp0yfVfd26dSvzmUxHeHi4sfj8UUnLIiIisLOzY+7cuUyZMoU1a9Ywf/58bGxsaN26NcOHD8fKyopx48YxdepU1q5dy7p16zAzM6NmzZqMGDGCokWLpnrcR4/z+LEfL558tJ2CmZmKwbV0+oAXLlyYo0ePpnvu169fN34pFSlShG3btvHw4UPs7OyemB5UdcX8+fN58OABO3bswN/fH2tra0AFQDY2Nuzbtw87Ozusra2NN9bM/I1Tuz558+Y1qS83Nzenbdu2LFy4kC+//NLY5qF169YmN5hHJV3/xxv1ubm5mbwPCwsjJCSEChUqpLqf6OjoDH2G0tOhQwdGjhzJ7du3cXNzY/ny5cZgCNSNf+TIkSxfvpyEhASKFCmCn58f5ubmGRoHIDw8HE3TUpzr4/+XBoOBsWPHMnfuXKKioihYsCA+Pj5YWVk98RhJkv62aV2Px9uGJH1ekpiZmaV7TuHh4SnOw9zcHGdnZ5NlM2fOZNq0ady/fx9XV1cqVKiAjY1NusX+GTn/IkWKMGfOHH777TcWLlzIrFmzcHR0pEuXLnz44YfG8//mm29S7Wqb1vdXRr5jXlUSOLyiHu26BZCYmMj9+/dTbYnt6OgIwE8//USJEiVSrE/tC+lZODk5ERISkmL57du3AYxfSKVKleLHH38kMTGRo0ePsnz5cv7++2+KFClCnz59cHBw4JNPPuGTTz7hwoULbNq0icmTJ/PNN9+kOs6Ak5MTAHfu3KF06dIpjp1asJEZderUYcuWLQQHB+Pt7Z1i/dmzZ2nZsiUfffQRffr0oXbt2syePZsdO3bw+uuvp0gfFhZGkyZNCAgI4NtvvwVUKYtOpyM4OJg9e/bQu3dvY3pLS0v8/f05dOgQNjY2+Pv7G7/8MvM3Tu2me/v27RSfnfbt2zN9+nS2b9+Ora0tN27cSLftS9Lf9dE696TzfJSDgwNVq1bl008/TXU/lpaWGf4MpaVly5aMGTOG1atX06BBA4KCgkzaRvzvf/9j/fr1/PLLL9SsWRNbW1tAlfhkRJ48eTAzM+POnTsmyx8/199++41Zs2YxYsQIk94cSe2JMnosIMWxQF2PJ12LjOz/8X1rmmbSoHjlypWMGTOGjz76iA4dOhg/Kx9++CHBwcFp7juj5+/j48PEiROJi4vj4MGDLFiwgKlTp+Lh4UHZsmUB+PTTT42lb49K+r9PzZO+Y15VUlXxitqxY4dJUeemTZtISEhI9YvP19cXCwsLbt68ibe3t/FhYWHBzz//bGy5nfSr+1lVqVKFa9eucfDgQZPlK1aswMLCAh8fH9atW0f16tW5ffs2er0ePz8/RowYgaOjIzdu3ODatWvUq1ePdevWAeoL4N1336VmzZrcuHEj1eP6+vpiaWmZokV9YGAgoaGhVKpU6ZnOq3Xr1ri5uTF69Giio6NN1hkMBn788UcsLCxo0aIFoIpp3d3dGTdunLHh4aPGjh1LfHw8bdu2NS5zdHSkfPnyLF++nLt376YY3Kl27dqcOnWKoKAgk3UZ/RsDhISEmNyUr1+/TlBQENWqVTM5VsmSJalcuTLr169n7dq1+Pr6puie+agSJUpQsGBB498syZYtW0zeV61alYsXL1KyZEmTvK5YsYJFixah1+sz9BlKj4ODA6+99hobNmxg7dq15MuXj7p16xrXHzx4kGrVqtG4cWNj0HDs2DHu3buXZgPjR1lZWeHn58eGDRtMfs1v3rzZJN3BgwcpU6YMHTp0MN40b968yZkzZ0yOk97/XsmSJXFzc0vxub5y5QqHDx9+5s91jRo12L59u8lneseOHSZVEAcPHsTBwYE+ffoYg4aHDx9y8ODBdM8jI+c/a9YsGjZsSFxcHJaWltSoUYORI0cC6rNZqlQp8ubNy9WrV00+LwUKFODnn382lrg8fuwnfce8yqTE4RV148YN3n//fXr06MH169cZO3YstWvXTvHlD+rXWe/evfn111+JjIykWrVq3Lx5k19//RWdToenpyeQ/Kt11apV+Pr6pvsLff369Zw8eTLF8g4dOhAQEMC8efMYMGAAH3zwAUWLFmXz5s38888/DBgwAEdHRypVqoTBYKB///706dMHOzs71q5dy4MHD3jttdcoXLgwBQoUYNSoUURGRlKsWDGOHTvGtm3b6Nu3b6p5ypMnD3369GHixIlYWFjQqFEjrl69yq+//kqZMmUICAh4mktt5ODgwJgxYxgwYAAdO3akW7dulCxZkhs3bvD3339z+PBhxowZQ+HChQFV3PvDDz/Qq1cv2rdvT8+ePfHw8OD+/fssW7aMbdu2MWjQoBRf/DVr1uSPP/4gX758KW7UtWvX5ocffsBgMJh0w8zo3xjUTa9fv34MHjyYxMREfv31V/LkyUPPnj1TnHNSvbO5uTmDBw9O9/rodDo+/vhjPvroI7744gtef/11Dh8+zN9//22S7q233mL58uW89dZb9OrVC2dnZ9asWcPChQuNXeoy8hl6kg4dOvDWW29x+/ZtAgICTOrsfXx8WLt2LX///TelS5fm1KlTTJkyBZ1OlyIoTMuQIUPo2bMnAwYMoFOnTly6dIkpU6aYpPHx8WHy5Mn89ttvVKxYkZCQEKZNm0ZcXJzJcRwdHTlx4gT79+9PERSZmZkxZMgQPvvsMwYPHkzbtm25f/8+EydOxMnJibfffjtD+U1L//792bhxI++88w69e/fm/v37jBs3DgsLC5Pz+PvvvxkzZgwNGjTg1q1bzJgxgzt37pj84nd0dCQoKIg9e/ZQvnz5DJ1/9erV+emnn+jfvz/dunVDr9czf/58LC0tadCgAXq9nsGDB/PVV1+h1+tp0KABERERTJ48mZs3bxqrvJI+E//++y9169Z94nfMKy03W2aKp/OkXhWP91hIrVfFkCFDtBEjRmgVK1bUatasqY0ePVqLjo5O9xhz5szRmjdvrlWoUEGrWbOm9tFHH2nXrl0zrr9x44bWvn17rUKFCtrXX3+dat6T8pjWI6lF8927d7XPP/9cq169uubl5aW1bt1aW7Rokcm+jhw5ovXq1UurWrWq5u3trQUEBGgbNmwwrr9165Y2bNgwrXbt2lqFChW0xo0ba1OmTDFpCZ+aefPmGc+zVq1a2ogRI7SwsDDj+rR6jzzaijw9Z86c0YYNG6Y1bNhQ8/b21mrXrq317dtXO3ToUKrpr169qo0cOVJ77bXXNF9fX61GjRpaz549ta1bt6aaPqm1+LBhw1JdX7duXa1WrVqprnvS33jo0KFax44dtVmzZmm1atXSfHx8tL59+6ZoLZ/k4cOHmp+fn1axYsUULeM1LfVruXr1aq1Fixaal5eXFhAQYGw1/+jnOiQkRPvggw+0KlWqaD4+Pql+PjLyGUqPwWDQGjdurHl4eGiXL182WXf//n1tyJAhWtWqVbWKFStqLVu21P7880/tyy+/1GrVqqUlJCQ8sVeFpmnarl27tPbt22ve3t5as2bNtM2bN5tsExsbq33zzTfGa920aVNt/Pjx2oQJEzQvLy/j53LlypVajRo1NC8vL+3AgQOpHmvdunVau3bttAoVKmjVqlXTPv74Y5PeAalto2kpe2yk5tixY1q3bt00Hx8frUGDBtqKFSu0mjVrGv8fDAaD9uuvv2p169bVvL29tcaNG2sjR47UFixYoLm7u2tnz57VNE3T9uzZo9WvX1+rUKGCtmLFigyf/44dO7TOnTtrlSpV0nx9fbWuXbua9OjRNPW5ateunebl5aVVrVpVe++997RTp04Z10dGRmpvvfWWVqFCBe3dd9/VNO3J3zGvKp2myYwer5qGDRtStWpVxowZk9tZEUII8YKRNg5CCCGEyDAJHIQQQgiRYVJVIYQQQogMy9USh3v37tGkSZN05w74+++/adq0KX5+fjRt2pS5c+fmYA6FEEII8ahc64558OBBhg0bxuXLl9NMs3HjRsaOHcv06dPx9fXl8OHD9OnTB1dXV5o2bZqDuRVCCCEE5FKJw9KlS/n444+f2K/75s2bvPvuu1SsWBGdToefnx/VqlXjwIEDOZRTIYQQQjwqV9o4JA1zam5ujoeHB3/99VeqAw897u7duzRv3pzPPvvMZLS8JAkJCYSHh2NlZZVloxgKIYQQrwKDwUBsbCxOTk6Ym6ddIZErVRWPT1qTEbdv36Zv3754eXnRsmXLVNOEh4dz6dKlZ8ydEEII8eoqUaJEupMlvhBDTh8+fJgPP/wQf39/4/C1qUmasKdYsWLGGd4MBgPnzp2jTJky2VoKoRk0ou9Hs2RuLL/OdqVRzYf8uLsOBhtr7q5bhrWFDbYWttl2/NySU9f3VSXXN3vJ9c1ecn2zV1Zf35iYGC5fvvzEmT+f+8Bh8eLFjBo1ig8++IBevXqlmzbpwtnZ2RknnklMTATA3t7eZKz5rBZxNYKpJaei05txJvELzM2ssT19mqbdYMPUksxpN4euPl2z7fi5Jaeu76tKrm/2kuubveT6Zq+svr5J+3hSEPJcBw7r169nxIgRTJkyhTp16uR2dtJll88OnV6HtYstVrdjOXPOmgSnvBSMVFMEh4SnnOJXCCGEeNE8d2VHfn5+rFixAoCJEyeSmJjIBx98gJ+fn/Hx1Vdf5XIuU9Jb6vki9gs+vvEROhtr4uPhgmtVioep9ZfCLuVm9oQQQogskeslDqdPnzZ5HxQUZHz9+PzxzzszvYrDPDzg8GE4Ze9PibC1gJQ4CCGEeDnkeuDwMipXTgUOJ/UVqHJfLZMSByHE80zTNBISEoz15lkhaV8xMTHSxiEbZPb66vV6zM3N0el0z3RcCRyyUPC8YM6uPotnogdQgZNxZegQptZdDr+MpmnP/AcTQoisFhcXx/Xr14mKisrS/Wqahrm5OSEhIfLdlw2e5vra2tpSsGBBLC0tn/q4EjhkoeuHrhM8LxiXlvZABU4+KEzRCNBpEJMQw62Ht8hvnz+3symEEEYGg4GLFy+i1+spVKgQlpaWWXaT1zSN6OhobGxsJHDIBpm5vpqmERcXx+3bt7l48SJly5Z96i6cEjhkIfdW7tgXtCcuXxFYBSdv5cUiEd6+5oZj+5evK6YQ4sUXFxeHwWCgaNGixm7sWUXTNAwGA9bW1hI4ZIPMXl8bGxssLCwICQkhLi7OON5RZkngkIVK1CtBiXoliI0F6z7wINqC/VRlxuorMH1cbmdPCCHSJAM0vRqy4u8sn5RsYGUFHTqo19N5F65fh4cPczdTQgghRBaQwCELaQaNB6EPuHH4Bn36qGXLdO2Iw4I7Jw9y6Pqh3M2gEEII8YwkcMhC0feiGVt4LNP8plGjaiLTp8Ppip3ZWTIet9X16Ly4c25nUQghhHgmEjhkIRsXG8ytzbEvaE9MWDS9e0NeD1cqh4IZOs7eO8uV8Cu5nU0hhHgpeHh44OHhwYULF1KsmzlzJh4eHkyYMCHVdd27d8+JLL6UpHFkFtKZ6fj84efozB5p3VqmDE6x4B/nxn7LW2y5tIUevj1yL5NCCJERmgbPOq5D0j40DTLSq8LWNmPpHuHs7MzSpUv56KOPTJYvWbIEe3t7k2VRUVGMHz+emTNnUrVq1UwdRySTEocs9mjQEBkJA3Z3oRPzaXDDDoAtl7bkVtaEECJjNA1q1wZ7+2d66BwcsMufH52DQ8a2qVNHHTsTWrVqxfLlyzEYDMZlR48eJS4ujvLly5ukbdOmDbdv3+bNN9/Mksv0qpLAIRtZWMCkzeVYSCf8g9X85psvbkbL5D+GEELkuBdk3IX69esTHx/P7t27jcsWL15Mh6SubY+YPXs2P//8M3nz5s3JLL50pKoii53fcJ7DMw9TqEohagypwbefPCDPj59T+8g1LFpZcDn8MhfuX6C0S+nczqoQQqROp4MdO565qkLTNKKiorC1tc3YAFBPUVVhbm5Oq1atWLp0KbVr1yYmJob169ezatUqtm/fbpK2QIECmdq3SJ0EDlksLCSMY/OPERMeQ40hNfjye3uY9AdERVE9rz87bgey+eJmCRyEEM83nQ7s7J5tH0ltG54iIMiMgIAAOnXqRGRkJBs3bqRSpUq4ubll2/FedRI4ZLHidYrT5Mcm5Pf9b04KnQ7KlIGjRxns9Dq9avanaemmuZtJIYR4iXh6elKqVCnWrl3LypUr6dmzZ25n6aUmgUMWc/V0xdXT1fj++nW4kKcFBYik3b18UPGt3MucEEK8pAICApg1axYRERHUq1cvt7PzUpPGkdls9GiovX00M3gHjh7N7ewIIcRLqWXLloSEhNC6dWvMzeU3cXaSq5sNou5Gce/cPfKUyEP+/Kof8U3ywz8/cfbbQay6tIGyecvS0r1lLudUCCFeXKdPnza+dnZ25tixYybrZ8+enep2AwcOzNZ8veykxCEbLOm6hBnVZ3Bm1Rny/9fU4aZVcbh/n8XLRjNkwxD+CPojdzMphBBCPAUJHLKBS1kXHAo7oCVqyYGDsycADbdcAtRAUKEPQnMph0IIIcTTkcAhGzQb34whV4dQuU/l5MBBp15UXrKHQrYFCIsJo/yk8qw8vTIXcyqEEEJkjgQO2eDRgU6MgcNdC7Sq1TBP1Njg2J8qhaoQHhtOvzX9cimXQgghROZJ4JDNkgKHuDgIr6i6CFU4G8amHpsAuBpxlbtRd3Mre0IIIUSmSOCQDQyJBpZ0W8KMGjPQoqJwcFDLbxbyUy9OnMDByoGSeUoCEHwrOJdyKoQQQmSOdMfMBmZ6M67tu8a9c/e4fug6+fOX5sEDuOlSDg+A48cBmNlmJi42Lni6euZqfoUQQoiMksAhmzQY1QC9pZ5ClQuRPz+cOwc37UqplZcvw4MH1Csho5sJIYR4sUhVRTbx6uRFuXblsHGxSW4gGeWQ3Ojh5MnUN5w5E776KtNz0gshhBA5QQKHHGAMHG4CFSqoNydOEB0fzbg94+izsg8GzQD37kGfPjByJAQG5lp+hRDiReDh4YGHhwcXLlxIsW7mzJl4eHgwYcIEQE3xPWnSJBo2bEilSpVo1aoV69aty+ksvxQkcMhGN4/eJOiPIAo4xwBw9y5Qvrxaefw45mbmDNs0jOmHpnMp7BKsXAkJCWr9oUO5kmchhHiRODs7s3Tp0hTLlyxZgr29vfH9n3/+yZIlS5g+fToHDx5k8ODBfPrppxyVOYQyTQKHbLQgYAEr3llB68qh3L4NkydjUuJgobegnGs5AIJvBsM//yRvHBSU8xkWQohHPIx7mOYjJiEmw2mj46MzlPZptGrViuXLl2MwGIzLjh49SlxcHOWTfqgBERER9O/fn9KlS6PT6WjYsCGlS5fmkPxIyzRpHJmNSjQogVNRJ5ycdbgmzbT9SIkDgHd+b47cPELwlUDabNiQvLF8mIUQucz+O/s01zUv25zVXVYb3+f7KR9R8VGppq1XvB5b39pqfF/i1xLcibqTIp32debbdtWvX59Vq1axe/duateuDcDixYvp0KED27dvN6b74IMPTLY7f/48Z8+epULSjzmRYVLikI1aT29Nzy09KdmgZPLCpA9pSAhcvIhPPh8AgoM3QmwsODur9UePQnx8DudYCCFeLObm5rRq1cpYXRETE8P69etp27ZtmttcvHiRd999l9atW1OlSpUcyunLQ0occsjo0bBrF4walRe/GjW4teccVT0s8WjRASp+SvBtVQLBu+/C1KkQEaF6Xvj45G7GhRCvrMjPItNcpzfTm7y/9fGtFGk0TSMqKgp7O9OSi0sfXsqS/CUJCAigU6dOREZGsnHjRipVqoSbm1uqaTdv3sywYcMICAhg6NChWZqPV4UEDjkg+n40x+eeYc0JXzp0AL8FC5hSfgEhkYUJWQb4mHHG8gEx5mDduTPs2wfbtqnqCgkchBC5xM7S7pnSapqGLkGHjYXNU+83Izw9PSlVqhRr165l5cqV9OzZM9V0kyZN4vfff+fbb7+lVatWWZqHV4lUVWSzmPAYJnlOwv3EMn79+DJ16gBFi3KyRi9jGsc75THo4Jx/SahYESpVUiuknYMQQmRIQEAAs2bN4uLFi9Srl3JwvZkzZzJz5kzmzp0rQcMzksAhm1k7WVOuQzmKVC9CPe/7lCmjxnbaetQFgC/5li0LzvNgNHi1fAd0OgkchBAik1q2bElISAitW7fG3Ny0MD1pDIfo6Gi6du2Kn5+f8TF16tRcyvGLS6oqckCLSS1M3p84oQaDsrYyMDx2NFZ3Y9WKLl3Uc9Wq6nn/fggNhUKFcjC3QgjxYjh9+rTxtbOzM8eOHTNZP3v2bOPrQBlUL8tIiUMOMRhg9241onRSr8vadcywat9SvalZE0r+1/vC3R1q1VK9KiZPzp0MCyGEEKmQwCEHNW4M7/TS+P139b5aNZhTeypf+P5F/94FabegXXLiwYPV89SpEB2dcmdCCCFELpCqihyyftBaPow/zgqaceKEGsuhVi1o3twV6A5n+4FVJPei7+Fi4wJt20KJEnDpEsyZo7ppCiGEELlMShxySHx0PNYJDynreBMPD+jVC5o2hTZtoF8/KGrrAfw39DSAXg8DB6rXM2bkUq6FEEIIU1LikENqDK5B5T6VyVchHxa2ycuXLVPPNxYW58rJg/x26DfqlfivK1HXrvDJJ2pch4sXk9tACCGEELlEShxyiFt5NwpXKYyFrUWq61/Tj4LfDjBvx07Wn1uvFubPDw0bqtcLFuRQToUQQoi0SeDwnNi3uhyE+sPJAN5b/R5xiXFqRefO6nn+/NzLnBBCCPEfCRxy0IVNF9j+v+3cOp5yTPek8Uosw8tzKewSx2/9N3dFu3ZgYQFHjqi5K4QQQohclKuBw71792jSpAn79u1LM822bdto1aoVFStWpFmzZmzZsiUHc5i1AqcEsuWLLWz7ZluKddWrq+diiY0Y1WAUbnb/TdDi4gJNmqjXa9fmUE6FEEKI1OVa4HDw4EE6derE5cuX00xz6dIlBg4cyIcffkhgYCADBw5k0KBB3Lx5MwdzmnXqfV2PEvVLUGd4nRTrypZVz4l3SjG87nCKOBZJXpk0BPUjo6QJIYQQuSFXelUsXbqU8ePH88knnzA4aaCjNNL5+/vTuHFjAJo3b86SJUtYsGABH3zwQZrbJSYmkpiYaHz96HNuci3vSreN3YCU+VEdJvSEhGhERxuwtExepytTBjNAO3MGw3NwHo96nq7vy0iub/aS66vOXdM04yMrJe0vq/ebxNPTE4A1a9ZQqlQpk3UzZ87k+++/p3///gwcOJDY2Fh++OEH1q9fT1RUFGXLlmXw4MFUTyrufQE9zfVN+js/ep9MktH/g1wJHGrXrk2rVq0wNzdPN3A4d+4c7u7uJsvKlCnDqVOn0t3/mTNnUiwLDg5+uszmEE0DG5uKREfrmbZ4PQWLPKCMYxkA7DQNTyD+xAmCDx/O1Xym5Xm/vi86ub7Z61W/vubm5kRHR2MwGEyWP3yY+X1ZWSW32UpIgNhYiI6OxuaRmbXT2q/dU8y2nSdPHhYtWsTApHFv/vPPP/9gb29PfHw8UVFRjB07lsOHDzNv3jxcXFxYvHgx77//Pv/++y+2trZp7P3FEJ2J0YVjY2OJj49/4n00PbkSOLi5uWUo3cOHD7GxMZ3H3dramqioqHS3c3d3N34QEhMTCQ4OxtvbG71e/3QZzmK3gm9xbt053Mq7UbaFqqPQDBru7mYcOQKD102iwWvR/NvtX7VB0aIAWN66RUV3d7C1/W+Kza3g66vaQeSS5/H6vkzk+mYvub4QExNDSEgINjY2WFtbm6yzt9dlen8LFmh07KheL1yo0bmzGfXqaTzaPK1ECbhzJ+W+DYbMl0y0bt2aNWvW8Mknn2Bmpmrfjx49SkJCAuXKlcPCwgJbW1s+++wz4uLisLGxISoqiqioKBwdHXF0dMTy0SLeF4imaf8FZTbodBn7W5mZmWFhYUGZMmVS/L2joqJS/eH9uOd6ACgbGxtiYmJMlsXExGD3hLBUr9en+BJIbVluObvqLFu+3IJXZy88W3ty8+hNVvRegbdLc45QGO6V4VrEuuT85sungoN799BfvAg+PvDXX9CzJ3TsCAsX5u4J8Xxd35eRXN/s9SpfX71ej06nMz6eldpP0mvT5RnZNrPq16/PqlWr2LNnD7Vr1wZUaUOHDh3Yvn278bzMzc0xNzdnwYIFfP3115ibm/PTTz9hZWWV6WM+bzLzt0tKm9Z9MiOe68DB3d2d48ePmyw7d+4cXl5euZSjrFGyYUluHL5BqddUndz2UdsJPRBKSfed2NCKekEFKR7cAEM/A2b6/9qvli2rRpA8cwa8veHnn9XyDRsgMVENUS2EEFkoMjLz2zx6H27XDm7efIi9vWlVwKVLz5avR5mbm9OqVSuWLl1K7dq1iYmJYf369axatYrt27enSN+2bVsCAgLYsGEDH3/8MW5ublSuXDnrMvQKeK7HcWjdujX79+9nzZo1JCQksGbNGvbv30+bNm1yO2vPpGjNoryx+A383vYD4PVfX8enmw9F+jQnEXP8bsVT8FpBjv37yNzySW09zp6FHTvg6FH1PjwcHguuhBAiK9jZZf5h/sjPUXNzteyxGuc0t31aAQEBbNy4kcjISNatW0elSpXSrBK3srLCwsKCFi1aUKNGDdZKN/dMe+4CBz8/P1asWAFA6dKlmTRpEtOmTaNKlSpMnjyZCRMmUPIlm7PBoaAD7Wa3w8PfgTgs2WBbjTld54DvI4mS+mueOQMTJpjuYMeOHMurEEI8bzw9PSlVqhRr165lyZIldOjQIUWaQYMGMWvWLJNlcXFx5MmTJ2cy+RLJ9aqK04+NTRAUFGTyvk6dOtSpk3Lcg5fBrWO3sLC1wLmUMwBlVCcKDkY3hFKXuBZ5DR981MKkwGHLFrh6Vb3u2BEWLYKdO6F//xzOvRBCPD8CAgKYNWsWERER1KtXL8V6Pz8/fvvtN2rUqEHp0qVZunQpwcHBjBw5Mhdy+2LL9cDhVXVyyUkWtleNGj978BmW9pYUKqTGerrj/C+XE6y5GnE1eYOkqoqQEPXcqpWaj3vRIlXioGmmLZGEEOIV0rJlS77//nt69uyJuXnKW1uPHj2IjY3l/fff58GDB3h6ejJr1iyKFSuWC7l9sUngkEuK1SmGY1FHitUuhqW96gqk08HBg/B3cBgXDg4j77q8XI6+TLHaxZJLHAAcHGDSJMibV1UiXrumAooSJXLnZIQQIhc8WmLt7OzMsWPHTNbPnj3b+Fqn09GnTx/69OmTY/l7WT13bRxeFXZudgy+PJiAuQEp1r3p/Sb+R/0J/iKYYwv++0dwcICkyHjMGDW2g60tJLUGlnYOQgghcoAEDrkstb638fEQX6g47i3dKVipYPKKOXNg2jR4773kZUnDpT6nI0oKIYR4uUhVxXMmLg7y5dMID/dkwY4I/Gr7Ja+sU0c9HlW+vHqWKbeFEELkAClxeM5YWkIp91iwuUuXGV8QHhOe/gblyqlnCRyEEELkAClxeA6tX21NnfmVOH3vJKsCV1HpdiUOTDpAXve8tJjcwjTxf7PDERICUVGq3YMQQgiRTSRweA65uUG7cm3YN7IA50ac4xznAIi8nsr4r25uqnfF3btqcKiKFXM2s0IIIV4pUlXxnGrr2ZZLhW4B4B7gQesZrWn7Z9vUE0t1hRBCiBwiJQ7PqcoFq3Blxzx+oDRvlr7Cm708007s6alGj5TAQQghRDaTEofnlLnejCrNThGFHWvWPmHmSylxEEIIkUMkcHiOtWrkAsCdyy5E3ojk9IrTXNp2KWXCpMDh1Kmcy5wQQohXkgQOz7FO9SoCEB+Rl8A/jzO/zXz2/bIvZcKkwOHMGUhIyLkMCiFELvLw8KBPnz5ommayfMmSJTRs2ND4vmHDhnh7e+Pn54efnx8VK1akTZs2LFq0yJjmyy+/JCAg5Ui+ALt27cLLy4s7d+4wYcIEypUrZ9yXn58fvr6+NGnSJMXsm4/r3r07Xl5eJts1a9aM3377DYPBYJLOw8OD+fPnp9jHiRMn8PDwoHv37gAEBgbi6ZlOVXY2kMDhOVaqoCsFCqjXMXkKkN83Py5lXVImLFZMTXgfFwcXL+ZsJoUQL624h3HEPYwzuTEnxiUS9zCOhNiE1NMaHkkb/1/amIylfRrbtm3j999/f2K6b775hqCgIIKCgti/fz/9+/dnzJgx/Pbbb4C6WR8/fjzFfBcAf//9Ny1atMDV1RUAf39/476CgoIIDAykT58+fPfdd+zZsyfdfPTt29e43aFDh/jqq6+YO3cu33zzjUk6Z2dnli5dmmL7xYsXY29v/8TzzU4SODznPDzU823b4rx3+D2a/NAkZSIzs+RSh6NHcy5zQoiX2nf23/Gd/XdE3YkyLtv14y6+s/+ONQPWmKT9Kd9PfGf/HeGXkwetOzDpAOPzj2dF7xUmaX8t8Svf2X/H7ZO3jcsOzzr8VHns3r07v/76K4cOHcrwNpaWlrz22msMHTqUiRMnEhkZibu7O1WrVmXhwoUmaW/evMmWLVuMv/BTY2FhQceOHcmTJw8nTpzIcD70ej01atRg9OjRLFiwgAsXLhjXNWvWjOPHj3PxkR+DcXFxrFmzhtdffz3Dx8gOEjg855wK3wBg5a7T6SdMmuzq4MFszpEQQjw/mjRpQqdOnRgyZAhhYWGZ2rZ+/frExsYag47u3buzatUqoqKSA6UFCxbg4+ODl5dXmvuJiYlh9uzZPHz4kFq1amX6HGrWrImlpSX79iVXRbu4uFC3bl2TUod///0Xb29vCiQVRecS6Y75nIvNcxQowP7gJww9XbkyTJ8ugYMQIst8FvkZABa2FsZltT6pRfVB1TEzN/3d+fGtj1Vam+S0VfpXwbOrJ/YOpkXrH176MEXaim9VfOp8Dh06lKCgIIYNG8aUKVMyvJ2zszOAMeBo1KgRTk5OrFmzhg4dOpCQkMCiRYv4/PPPTbY7ePAg/v7+GAwG4uPj0ev11KlThz///POp2hvodDqcnJxSBD4BAQGMHDmSQYMGYWZmxuLFi+nUqRNnz57N9DGykpQ4POcqedkBcOtyHnb9uItfS/7KzjE7UyZMKnEIDITHGgoJIcTTsLSzxNLO0mQWX72lHks7S8ytzFNPa/ZIWov/0lpnLO1T59PSkl9++YUDBw7wxx9/ZHi7e/fuAZA3b16VB72eN99809hocuPGjej1epo0Ma0irly5MoGBgRw6dIjZs2fj5OSEm5sblZO+h8Gk8WTv3r3TzUdCQgIRERHGfCSpX78+8fHx7Nmzh9DQUE6fPm3S6DO3SInDc65e5QJ8B0TfLEJ89HXCLoVx9/TdlAm9vcHCAu7dU/NWlCiR01kVQohcU6xYMUaOHMmnn36aZu+Ix23evBlbW1t8fX2Nyzp27MikSZM4e/YsCxYsoEuXLpibp32rrFixIlOnTqVTp044OTnx4YeqNCUoKCjDed+9ezexsbHUqFHDZLm5uTmtWrVi6dKllChRglatWmFpaZnh/WYXCRyec/UqFgd9HMTbEu/vyts73iavR96UCa2sVPBw6JCqrpDAQQjximnevDn79u1j/vz5FC5cOM10cXFxbNy4kbFjxzJ48GCTXgrOzs60bNmS3377jcOHDzN27NgnHrdcuXIMGzaMkSNHUq1aNapXr56h/CYkJLB7926++uorevbsSdGiRVOkCQgIoHPnzjg7OzN16tQ093Xjxg2T92ZmZuTLly9D+cgsCRyec9aW5li5nSf2Rmn23nxAk+YV0k5cuXJy4NC+fc5lUgghnhOff/45R44cISIiwmT5119/zciRIwGwsrKiVKlSfPPNNzRv3jzFPrp3706bNm3o2LGjsR3Ek3Tp0oXt27czdOhQVqxYgZOTU6rppk2bZqxOsbCwoEiRIvTp04cuXbqkmt7Dw4OSJUui1+txd3dP8/j16tUzee/q6squXbsylPfMksDhBeBW/C5X8x4gPv91IJ1INqmBZGBgjuVNCCFyy+nTKXubWVlZsWzZMpNlmzdvztR+PT09U903wMCBA9PcLr0SAYDZs2dn6PiPp1uyZEmqedA0DX9/f06dOmXSDiW7SePIF0Cbd05CvZFcjD3EhU0X2PvLXpO+0kb+/ur54EFpICmEECJbSInDC+CLN5syqH0tSjmXYkaNmYTuu4pDYQecij1WFOblJQ0khRBCZCspcXgBFLAvQBmXMqxaacbCwFLcci2PrattyoRJDSRBqiuEEEJkCwkcXiDly8PGxAasdehI0TolU0/0aHWFEEIIkcUkcHhBLDq+iOFBnfl19VrOn4c0uxXL0NNCiKfw6OyM4uWVFX9naePwgjh0/RALTyzApbIzOl0zEuMTUx9p7fERJHOwpa0Q4sVjaWmJmZkZoaGhuLm5YWlpmWUt9DVNIzY2FjMzsxxt9f+qyMz11TSNuLg4bt++jZmZ2TMNJCWBwwuiYoGKABy9cpTxZcYTHhLO0PtDsbR/7I/v5QWWlnD/Ply6BCXTqNIQQgjUQEElS5bk+vXrhIaGZum+NU0jPj4eCwsLCRyywdNcX1tbW4oVK4aZ2dNXOEjg8IJIChyCbp+g4ZVYzBMMXD16j1I1H5slLamB5MGD6iGBgxDiCSwtLSlWrBgJCQkkJiZm2X4TExM5deoUZcqUQa9/+rkoROoye331ej3m5ubPHMRJ4PCCKONSBlsLW6Liw1hs34Fr91ypF2dPqdQSV66cHDh06JDTWRVCvIB0Oh0WFhZYWFg8OXEGJQUh1tbWEjhkg9y6vtI48gWhN9PTq2IvAE4XPMQDHNi3L42oMalnxYoVEBOTQzkUQgjxKpDA4QUy7vVxdCjfAa3wbgB27zEQfDOY91a9x9WIq8kJW7eGvHnhxAn4b6Y2o4cPYetWuH075zIuhBDipSGBwwvE3MycuQFz6V3Hg6rsI2rzftotCGDawWn0XdU3OWH+/DBvnupR8dtvMGsWJCRA377g6goNGkCnTrl2HkIIIV5cEji8YCz1lnxWtwXNWYfPg92cvxgLwJqza/j3/L/JCV97Db75Rr1+/33o3FkFEUlVF9u2QXgq810IIYQQ6ZDA4QVU0NuF63k8OIo3XKlO9SJqxsyPNnxEouGRFtHDh0OzZipY+OcftWz+fChdGgwGyKYpV4UQQry8JHB4Adk422DetTMbaUIz229Z3WU1TlZOBN8KZnvI9uSEZmYwezYUL67ef/edqqKoX1+937o1p7MuhBDiBSfdMV9QSR0nYq564mIDoxuNBsA9r7tpwrx54dAhOHkSatZUy+rXhxkzJHAQQgiRaRI4vKBKlQIzDNwIiQes6FelX9qJXVygVq3k9/XqqeeDByEiAhwdszWvQgghXh5SVfGCity0l+H8D49L68n0nCVFi6rIw2CAnTuzJX9CCCFeThI4vKAKlbZDjwF7Q4RxSIajN48y/eB07kbdffIOkto5bN+ebjIhhBDiURI4vKA8W5dlfv4PmENXLl9Wy9785036rOrD7iu7n7yDGjXUc2Bg9mVSCCHES0cChxeUdR5rvhnvzLJlOsqUUcuqFq4KwIHQA0/eQaVK6jkoSE2/LYQQQmSABA4vsDfegDZtwNlZva9SqAqQwcChQgWwsIB79zAWWQghhBBPIIHDC+zG4Rus/XAtO8eoBo5JgcP+a/tNB4JKjZWVCh5AddcUQgghMiBXAoe7d+/Sr18//P39qVatGv/73/9ISEhINe2ff/5Jw4YNqVSpEq1atWL9+vU5nNvn18XD4ewfv59dU4MB8C3gi7O1M/ei77Hh/IYn7yCpukICByGEEBmUK4HDoEGDsLW1ZceOHSxevJg9e/Ywa9asFOm2bdvGtGnT+P333zl06BADBgxg0KBBXL16NeVOX0FXKcxeqrJHXxtQ81h09+kOwPRD05+8g0fbOQghhBAZkOMDQIWEhLB//362b9+OjY0NRYsWpV+/fvz444/07t3bJO2FCxfQNM340Ov1WFhYYG6efrYTExNJTEw0vn70+WXi7mdDRM3X8fXVjOfXq2Ivxu8fz64ru4iMicTGwibtHfj6oge0Q4cwPOX1eZmv7/NArm/2kuubveT6Zq+svr4Z3Y9O03K2Sf3GjRsZPnw4+/btMy47ffo0rVu35sCBAzg+MorhrVu3eOeddzhz5gx6vR6dTsePP/5I8+bNU913VFQUJ0+ezPZzeN7tvLmTKq5VsNJbpZvOLDqaivXqoTMYOLJuHQmurjmUQyGEEM+rcuXKYWtrm+b6HC9xePjwITY2pr+Ck95HRUWZBA7x8fF4enryv//9D09PT1auXMnw4cMpXbo0Hh4eaR7D3d3deNKJiYkEBwfj7e2NXq/PhjPKXZqmcf/CfaLvRFO4WmEAKlIx4zvw9IQTJ/CKiYGKmdjuPy/79c1tcn2zl1zf7CXXN3tl9fWNiorizJkzT0yX44GDra0t0dHRJsuS3tvZ2ZksHzlyJJUqVcLHxweA9u3bs2rVKpYuXcqwYcPSPIZer09xEVNb9jI4t+4cc5vNJa+HKwNO9TdZp2kaD+Ie4GiVzlwUNWvCiRPot21TfTuf0st6fZ8Xcn2zl1zf7CXXN3tl1fXN6D5yvHFk2bJlCQsL486dO8Zl58+fp0CBAjg4OJikDQ0NJS4uzmSZubk5FhYWOZLXF8G3vxUgAT2RCVYYEpInrdhwfgPuE915f/X76e+gaVP1LL1VhBBCZECOBw4lSpSgcuXKjB49msjISK5cucLkyZPp0KFDirQNGzZkzpw5HD9+HIPBwLp169i3b1+abRxeRZYu9ozmM+J69MbMPPnP6WLjwrl75/jnxD/ci76X9g4aNgQzMzhxAqS3ihBCiCfIle6Y48ePJyEhgUaNGvHGG29Qp04d+vVT00L7+fmxYsUKAAYMGEDXrl0ZOHAgVapU4bfffmPSpEmUK1cuN7L9XCpVCgzoOX/edHnlgpWpWKAisYmxzAuel/YOXFygiho4ig0ZGPtBCCHEKy3H2zgAuLq6Mn78+FTXBT0ypoC5uTkDBw5k4MCBOZW1F07SPBXnzpku1+l0dKrQicM3DrM9ZDsDqg5IeydNm8K+fSpw6NUr+zIrhBDihSdDTr/gypQBV27jETiPuc3mmqyrVrgaoIagTtdrr6nnf/8F6W8thBAiHRI4vODKlIEELCged5YLmy6QGJd8469cqDI6dISEh3Az8mbaO6lWDZyc1IRX+58QZAghhHilSeDwgnN0BEs3J1bRgpq/vYXOTJe8zsqRcm6qPUi6M2aam8Prr6vXK1dmZ3aFEEK84CRweAmUKasjEH/u2RU16VkB8KbXmwyoMoAijkXS30mrVup51apsyqUQQoiXQa40jhRZq0wZ2L07ZQNJgC/qfpGxnbz+uuqWGRwMISFQvHjWZlIIIcRLQUocXgJlyoAOA1d2XGTL11tIjH+KBo5580KtWuq1VFcIIYRIgwQOLwHVJVOH87+L2P7tdkIPhJqs3zB8Az+W+pHdM3anv6Ok6or/xtEQQgghHieBw0ugTBnQ0HHWsgLeXb2xsFVDckffU3OALNy7kKiLUezebho4pJgYtV079bxpE1y+nO35FkII8eKRwOElkDQI1KKoFjSdFkCBigXY9u02placSviVcEr1KMWfPf5kS/Utxm0Ohh7E+n/WzDo8y3RHDRqAwQC//56zJyGEEOKFIIHDS8DZGZYtgyNHwNoaNA3CQsKJuBLB+fXn6dCyAxdLXWTDnQ3cj74PQB7rPMQlxjFs4zBiEmKSd/b+f5Ni/f47xMfn/MkIIYR4rkng8JJo0wZ8fODddyFfPnhgmZf2f7enUu9KuOd1xyufFwmGBFacVu0XijoVpaB9QW4+vMnMoJmmO8qfH65fl7YOQgghUpDA4SUTFgZ37sD1UrXw6uxlXN4+oT1V91Xlwz8/5HL4ZSz1lgyrPQyAH3f/SIIhQSW0tIR33lGvp07N4dwLIYR43kng8JL54gs1X9UHH5gud53jSvO1zSl6pShrzq4BoHel3rjaunIx7CLrzq1LTvzuu6DTwcaNcPZsDuZeCCHE804Ch5dMpUpQtSpYWZkur9C0Agk1EnjN7zX6VO4DgK2FLa3cVRdMk4mwSpSAZs3U62nTciDXQgghXhQSOLwiGnzbgJG7R/Lz8J8x0yX/2f0K+AFw6Poh0w3ee089z5wJMTEIIYQQIIHDS2n5cujbF7Zte3Ja/0L++Ob3pZxrOdMVzZtD0aJqxsy5c1PfWAghxCtHAoeX0IoV8Ntv8O+/Kddd2nqJB6EPjO9rFK3B4fcO8+NrP5om1Ovhww/V65EjIS4uG3MshBDiRSGBw0uoalX1vGeP6fJDMw7xV6O/+KfLPxgSDE/e0fvvQ8GCatKrGTOyPqNCCCFeOBI4vITq1VPPO3fCw4fJy4vVLoaFrQXOpZxTBA7xifHcjbpruiNbWxg+XL0eNQpiY7Mx10IIIV4EEji8hDw81KzYcXGwdWvyclcPV94Pfp82f7TB3Dp5RvVZh2fh8J0D/db0S7mz3r3VgFChoSmLMIQQQrxyJHB4Cel0yb0p160zXZenRJ4U6Qs7FCY2MTZlzwpQ/TobNlSvM9LaUgghxEtNAoeX1Ouvq+e1a1NfH3kzkoubLwLgV1B1yTx37xzhMeEpE9etq54lcBBCiFeeBA4vqYYNwcICzp+Hc+dM1904coOxhcaysP1CEuMScbV1xdPGE4DdV3an3FlSo4k9e6SdgxBCvOKeKnA4duwYABEREfz444/MmDGDhISELM2YeDYODlC7tnr9eKlDPq982OW3w6WsCxHXIgj6I4iOozuS72Y+todsT7kzT081c1ZMDBw4kP2ZF0II8dzKdOAwZcoUevbsCcCoUaPYsmULS5cu5fvvv8/yzIln06SJen60gSSAmd6M/if78+7+d3Eq6sSh6YfQh+uptq8a2y+nEjjodFJdIYQQAniKwGHVqlXMnTuXuLg41q9fz9ixY/nzzz9Zs2ZNduRPPIOkGobt20HTTNdZO1kDYGZuRpc1Xag5uSYrW63kwLUDRMVHpb0zCRyEEOKVZv7kJKZu3bqFp6cne/bswcHBAU9PVTceHR2d5ZkTz8bfH6yt1TTbp05BuXKpp7NxtqHxe43ptqwb3vm8k6fYflSDBup5+3a4fx+cnbMv40IIIZ5bmS5xyJ8/PwcOHGDZsmXUqFEDUKUQRYsWzfLMiWdjaQn//YnYnkoNxKN0Oh2z281mkO8gQteFYkh8bGTJ8uXBx0c1jvz77+zJsBBCiOdepgOHgQMH0rt3b7Zu3cr777/Pnj17+Oyzzxg8eHB25E88ow8+UKNFt2jx5LSaQWNC2QksaLuAq3uvmq7U6eDtt9XrmTOzPqNCCCFeCJkOHJo2bcr+/fvZvn07pUqVwsfHh02bNlG/fv1syJ54Vm3bQq9eUKAAbN4Mhw+nnVZnpqNYvWIk5k9k8qbJKRN07Qrm5hAYCP/1rBFCCPFqyXTgYDAY2L59O1ZWVty8eZPhw4czdepUIiMjsyN/Iov07g2NGkGrVpBec5Q8X+Zh5Hsj+V77nrlHH5tO281N7QBg1qxsy6sQQojnV6YDhzFjxjBq1CgAvv76a+7cucOFCxf49ttvszxzIuu0bq2ed+4EG5u00zWp0ITP6nwGwNSDU1Mm6N5dPS9enLKrhhBCiJdepgOHbdu28ffff/Pw4UN27tzJ//73PyZOnMg26ab3XGvVSrVrLF5cvZ82Ddq0geDglGn7VO4DQOD5QMJiwkxXNm2qIo+QkPTrPYQQQryUMh043L9/n0KFCnHgwAHy5ctH8eLFsbGxITExMTvyJ7KIhYXqZZFkyxZYsQJ++CFlWt1RHUMmD6HLX13YeGGj6Upb2+SJMJYuzb4MCyGEeC5lOnAoWrQoy5YtY/78+dSuXRuDwcAff/xBmTJlsiN/Ipv4+qrn1GbKdinjgsMdBwrcKMD6wPUpE7Rtq56XLcuu7AkhhHhOZTpwGDZsGOPHj+fy5csMGDCAvXv3MmPGDIYNG5Yd+RPZ5L331PP583Drluk6h0IOlJ9enp8+/ok1d9agPd6WoWVL0OtVPcf58zmTYSGEEM+FTI8cWaVKFTZv3mx8nydPHrZv347lo+Xg4rnn7KxGkjx5EvbuTW48maR1j9ZU+rMS9YvXJyYhBhuLR1pUurhA/fqwaRO6ZctUdw0hhBCvhKeaHXPjxo28++67NG/enHfffZf161MpzhbPvaRRJVOrrrA2t2bPO3v4rvF3WJJKUNiuHYAKHIQQQrwyMh04rFy5kmHDhuHu7k737t0pX748I0aMYNGiRdmRP5GNkgKHvXtTX3/75G3mtZzH/NbzU65s08a4sfmdO9mTQSGEEM+dTFdVTJ8+nYkTJ1K9enXjsnr16vHtt9/SsWPHLM2cyF5JgcP+/RAernpdPDrGg7mVOWfXnAXg4zkfcyjxELWL1ebbBt9CkSJQpQq6AwfIs307NG6cC2cghBAip2U6cAgNDaVatWomy6pWrcqNGzeyLFMiZ5QrB46OEBEBefJAwYIQFAT586v1zqWcKfx1YYbdGcbd83cB2HppK30r96WwY2FVXXHgAM4bNqipOB0coE4dsLJSO7h4ER48UJNjCSGEeClkuqqiQIECHDhwwGTZgQMHKFSoUJZlSuQMMzM1nlOS69fh449N07z95duU9CmJtbk1Be0LoqHx97H/Zsf8r52DY2Ag+oAAaNIEXF2hShWoXBlKlVL9PmV4aiGEeGlkOnDo2bMn/fv356effmLBggX8+OOP9O/fn7eTZk4UL5QZM9Qw1OvXqwkwL1+GmJjk9XozPTvf3sn9off5ut7XAMw+Olut9PREq1kTAM3dXc2kFRmpJsE6dCh5J717w9q1OXVKQgghslGmqyo6duyIXq9nyZIlbNy4kcKFCzNq1CheTxpNULxQHBygVi31evduqFZNBRCPenDuAQemHKCIVREsHS25HH6Z6w+uU9ChIIb16zm2axdejRuj1+nUrJkhISqAqF8fhg6F2bPVzJqhoWBtnePnKIQQIutkOnAACAgIICAgwPg+MTGRixcvUrJkySzLmMh5j7R3NfHg+gP2j9+PXT47Nu/fTOXClbE2/y8AsLEhwdVVvTYzU+0ZHm3TMGOGGt/66lXYuFENHiWEEOKF9VTjODzuzp07NG/ePMPp7969S79+/fD396datWr873//IyEhIdW0+/fvp2PHjvj5+VGvXj2mTZuWFVkW6XjwAC5dUtNv79gBFxOL4dndn5bTWlKjcI3koCEjLCyMbSFYsiRb8iuEECLnZEngAKQcljgdgwYNwtbWlh07drB48WL27NnDrFQa0J0/f54+ffrQpUsXDh06xLRp0/jjjz9Yt25dVmVbPGbuXMibFwYOhM6doW5daNRET69/WpCnuidm5uojo2kaMQkxT9jbf5JKp5YvhzQCRCGEEC+Gp6qqSI3u8YrxNISEhLB//362b9+OjY0NRYsWpV+/fvz444/07t3bJO28efNo1KgR7f77xerp6cn8+fOxt7dP9xiJiYnG2ToffxbpK18e4uP1rFql3puba9jYwIMHOpYtM/Duuxr/nPyH4ZuH08quFYO8B4H+Cde3Rg3MXF3R3blD4pIlULiw6nmh1+fIOb3I5PObveT6Zi+5vtkrq69vRveTZYFDRp09e5Y8efKQP2mwAKB06dKEhoYSERGBo6OjcfnRo0epWbMmQ4YMYdeuXbi4uPDWW2/RqVOndI9x5syZFMuCg4Oz7iReYpoGS5ZYYW1tYMKEwri5xWNrm8jUqYWZP/suToc3ctn1MucszhE2OYyZZ2bi9anXE/dbvFYtXJcvR//f3y68Zk0ujB6N4QlBoFDk85u95PpmL7m+2Sunr2+GA4fHx2541L179zJ8wIcPH2Lz6PCEYHwfFRVlEjiEh4fz119/MW7cOH744QeCgoLo27cvTk5O6fbicHd3x9bWFlARVHBwMN7e3ujlF26G+Pmp59deU4HE0aMwdSqw/zRndp/BqaQTrj1cibCIQGehw7WKK453HSlWuxjmVml8pD78UFVVAJpej9Pu3VT84AMMW7eqUahEquTzm73k+mYvub7ZK6uvb1RUVKo/vB+X4cChe/fu6a7PaFWFra0t0dHRJsuS3tvZ2Zkst7S0pFGjRtSvXx9QM3O2adOGtWvXphs46PX6FBcxtWUiY/z8oGhR2H2lKi3LnaHx11UJsgziL91fOBVyIuiLILae2sqbK9/EvaU7MeExWDs91oCyQQM4exYcHdGFhECrVuiOHkX/++/wySe5c2IvEPn8Zi+5vtlLrm/2yqrrm9F9ZLhx5KlTp9J9nDx5MkP7KVu2LGFhYdx5ZGKk8+fPU6BAARwcHEzSli5dmri4OJNliYmJmWqIKZ6dTgetWkE8lpyt0wuvTl70q9IPgDk352DrbYu1szWRNyPZ+8texhUdx7UD11LuqEwZyJdPtW/43//UsilTQOo/hRDihZFlvSoyqkSJElSuXJnRo0cTGRnJlStXmDx5Mh06dEiRtnPnzmzatInly5ejaRoHDhxg5cqVtEmamVHkmFat1HNSh5ZqRapRtXBV4hLjONL0CINDB1PpnUqEBoYS9yCOoBlB6e/wzTfVBBkXLybvVAghxHMvxwMHgPHjx5OQkECjRo144403qFOnDv36qV+wfn5+rFixAoAaNWowefJk/vrrLypXrsxnn33G0KFDadSoUW5k+5X238jSXL4Md9V8V3xQ9QMAlt9bbuym2XRcU1r93ooWk1ukv0NbW0gapvztt8HODt57LzuyLoQQIgvleK8KAFdXV8aPH5/quqAg01+q9erVo169ejmRLZEOR0coXRrOn4cjR6BhQ+hYoSPzgufRs3BPYxsXOzc7Kr1TKWM77dcPfvkFbt9W76dNg27doHbt7DkJIYQQzyxXShzEi6liRdXe4eJF9d5Sb8mKziso7VA61fSGRANrP1hLaGBo6jssU0b1tBg/Xo02BTBkCBgMWZ95IYQQWSJXShzEi2nCBPjzT1WrkJr159bjV9CPfHb5ANgxegf7J+wnITaBQv5pTLue1HjijTdg9Wo4cED1A61WDeLi1LTc3bplw9kIIYR4GhI4iAwrWDDtdX8f+5uey3tSuWBltvTcgp2lHcXrFMetghsFK6WzYZL8+WH0aDXW9aZN6pGkYkXwevIgU0IIIbKfVFWILFGpYCWcrZ05EHqAHst6oGkaxesV5/3g9/Hv65+xnQwYoBpQjB0L77+vShtAzbAphBDiuSCBg8iUzz+HWrXU/f1RHnk9WPnmSizMLFhycgkT90/kwv0LHL99PHMH8PGBwYNh8mRVAgHw118QG5s1JyCEEOKZSOAgMmXvXti9Gw4eTLmuRtEa/PTaTwB8sO4DykwoQ/XfqxMaFsqFXRf4J/AfbkTeyPjBmjaFIkXg3j1YujSLzkAIIcSzkMBBZMrgwWrq7aZNU18/sOpA2pdrb3z/V7u/WPP6GmbXns3YCWPp8k+XjB9Mr4devdTr77+H8PBnyLkQQoisII0jRaYkdYJIi06n4+/2fxMYGohXPi8crBxYW3Utd07fIfZeLLsv7eb6g+sUdMhAg0mAPn1Ud83Dh6F+fVi/Xg1bLYQQIldIiYPIchZ6C2oUrYGDlZp7pOH/GvLpnU+xaGsBwNJTmah2KFwYtm5VwcLhw9CmjbR3EEKIXCSBg8i0e/dUu8W33spYeisHK8z0ZsYqjCUnl2TugL6+sH27mtti714YNChz2wshhMgyEjiITHvwAL74Qg0Gdfp0xrcLKBcAGmy9tJW7UXczd1APD5g3Tw1dOXUqrFmTue2FEEJkCQkcRKYVLw4t/pvDasYMXYa2Obv2LFtabOHtf98mUUvkq7FfsXHERgyJmRheulkzNdYDqHkthBBC5DgJHMRT6d1bPc+dqyMh4cnp9RZ6ru65SqkrpbCIs8BygiW7vtnFqaWnMnfgpBk0V6+GG5no2imEECJLSOAgnkrz5qq94s2bOnbtcnpi+pKNStJ0XFMGBw5m+VvL8WzuCYCFrUXmDly+PFSvDomJMGfO02RdCCHEM5DAQTwVCwvo3l29Xrky7xPT63Q6qg+qjl0+O5qVbUbfmX35Wvuass3LZv7gSWM7/PEHaFrmtxdCCPHUJHAQT+3tt9Xzjh15TOakyqgL9y8w5cAUYhJiMrdhp05gYwMnT8KhQ5k/sBBCiKcmgYN4ahUqQLNmGomJOpo1M2Pq1Ixvq2kadWbWYcDKAWw6mMmow9ExuXXmP/9kblshhBDPRAIH8UwWLjTQosVdDAYdH34I9+9nbDudTke7G+0Y+v1Q9gzek/kDd+ignhctkuoKIYTIQRI4iGdiYwMjRlzCy0sjLg6WLcv4tlX8q2AVZ8XDkIdomb35N28OVlZw7hwEB2duWyGEEE9NAgfxzHQ6eOMNdeP/+++Mb9eyRUv+fPtPfu39KyfvnMzcQR0c4PXX1evFizO3rRBCiKcmgYPIEp06qcBh0ya4cydj2+S1y4vPaz5oZhq/H/o98wdNqq6YNEmm3RZCiBwigYPIEqVLJ09imTevmpcqIwUB71Z6F4C/Dv9FdGw096PvMy1wGmfunnnyxu3agZ+fmjwjIEDN+S3tHYQQIlvJtNoiywwcqJ5XroTWrSF/fmjZEqyt097m9TKvU/9MfSpsqsBqbTWW7Sx5b7UaHXJQtUGMaTwGK3Or1De2s4M9e+Cbb+C77+CXX8BggJ9/BnP5aAshRHaQEgeR5V5/Xc1JFRAAUVHpp9Wb6Xm/9Pu43XQjZksMNuY21C9RH4Bf9v1Cgz8bkGBIZ0xrKys1Vef06er9+PFqKu6vvlKjSwohhMhS8rNMZDkLCzh2LOM/+lsMbEFh+8JU6V8FSztLmpRuwqozq+jyTxf2XN3DhvMbaF62efo76d1bHfjjj+HWLRg5EgoVSp7bQgghRJaQEgeRLTJTU2DnZketT2thaWdpXNbSvSVvV1RDU84+OjtjO+rZE0JD4dtv1fvPP4fbtzOeESGEEE8kgYPINpqmmiBkdgbspDEduvuqyTCWnVpGeEx4xja2sIDPPgNfXzUa1bBhT95m82Y1EuXy5ZnLqBBCvIIkcBDZ5vhxqFkTPvgA7t59cvrQwFDmNp/LP2+qYaQrF6xMebfyVC1clZsPb2b8wObmMHmyev3HHyp6SUtgILRqBWvWQNu28M47EBeX8WMJIcQrRgIHkW28vFRvybg4mDfvyel1eh3n1p7jzMozJMQkoNPpOPDuAba9tQ33vO4ARMZFZuzgNWsmz8LVrx8kpNLA8sgRVdIQFQXu7mokqz/+gI8+yuAZCiHEq0cCB5Gtku7dM2c+OW2BigVoOq4pvff3Rm+lB8DWwhaAREMiP+/+mRK/lOD8vfMZO/iYMZAnjxpconBh1T/0o4/gwAGYMAFq1FANKStWVCUPS5ao7SZOhB9+UINR/P67CjyqVVPByP79mTl9IYR46UjgILJVly6q2UFQEJw4kX5anU5H9UHVyVchHzqdLsW6VWdXcTf6Lr1W9MKgGZ588Hz54Pvv1etbt9Rj7FioWlXVn0RHq76jmzapIazbtoUvv1Tphw6FBg3g3XdhyhQVMOzZo5atWZP5CyGEEC8JCRxEtsqbN3lKiQULnn4/Zjoz/mj9B3YWdmwP2U6flX1INGRgnIY+fWDvXti3T41MVacOuLio0oPvv4dVq9T7JF9/rRpU+vur6ouGDeGTT9QkHE2bqmqNFi3g/fdVY8oZMyAs7OlPTAghXjAyjoPIdp07q3v233/DiBGqKUF6QnaEcHr5aSq9WwlXD1fj8pLOJZneajrdlnZjRtAMImIjmN9hPma6J8S/1aolv27ZMv20er0ahfK771KuCwhQJRXTpsHUqeoB8NdfqtRCRqsUQrwCpMRBZLvWrdX022fPqiqLJ9n94272/LyHrV9tTbHuTe83WdxxMZZ6SxadWMSqM6sAuBt1l082fEKdmXU4dedUFp/BfywtVbCwebMqufD3V8Neb9+ePHaEEEK85CRwENnO3j75h35Gelc0HNWQ0k1LU+/reqmub1euHYOqDQLgx90/suXiFkqNL8VPe35i5+WdfLjuwyzKeRoaNFDBwoEDyUNdjxoF8+dn73GFEOI5IIGDyBHduqnnqVPh2rX00+b3yU+3dd1wK++WZpoPqn5AaefStPNsx/xj84mIjcAnvw8WZhZsOL+BrZe2Zl3m0/Pmm6q9g6aplqBffQWzZ8OiRbBhg4wJIYR46UilrMgRLVuq3o979qjpJP7+O+PbHp51mLCQMOp8XofbJ26zefhmLGwtOLvgLDqdDk3TqFK4Ct18uvHR+o+YHDiZzzZ9xu5eu1P0zsgWEyeq5ylT1BwZj6pZE9avV8UuQgjxEpASB5EjzMxg0iTVMHL+fFi3LmPbXd17lZXvrmTbiG0YEgyY6c04u/osp5adIiYsBlBdNXtX6o21uTVf1P0CG3Mb9l7dy56r6YwYmZWSTm7iRNWgo2lTqFdPdfHcvVtFTceOqVIJIYR4wUmJg8gxfn6qVH/qVLiZwRGk3Sq4UfPTmkRcjsBMb0Y+r3w0/aUpZV4vg42zTYr0BR0KMrH5RDzyelCzaM0sPoN06HTQv796JNm/Hxo3hm3bwNtbNaZcsQIKFsy5fAkhRBaTwEHkqJ9/Vr0aGzXKWHorBysa/c80cfUPq6e7TS+/Xk+bvaxVtaoaffLrr1V7h8BAVRqxbRs4O+d27oQQ4qlIVYXIUdbWGQ8aMsKQmP4IktsubSMkLCTrDphZlSqpQSxOnIACBSA4WLV7mDs39fkzMuv0adU11NtbDWh1/fqz71MIIdIhgYPIFQaDKrVv2xYePlTL4uJU24eTJyHxCYNCxoTFsP6j9cyoMSPN4OHf8//SdE5TGs9uzOk7p586r5qm8fPun6kzsw5fbP6CY7eOZX4npUurRpJ588KpU6qbSf36z3ajnztX1f/s3KnaUAwbBkWLqjYV06fDjh0wfrzq5SHtK4QQWUSqKkSuGTIEzp+HOXPUZFjt2iVPA+HmpnpepFU6oWkah/84TExYDOfXn6ds87LcDL6JUzEnrJ2sAbDdb8vrO1/nTuIdql2oRuGyhfm91e/UKFojw3nUNI3hm4fz3U41kuTOyzv5YdcP/PPGP7TyaJW5E/bxUaNgTZmiSgd27VI3/nbt1GRcwcHg5KSqM9q0Ua+PHMFlzRq1vnTp5H3NmQM9eqiAoFEj6NBBBQi7d8Pq1erxqMBAGDdONeQUQohnIIGDyBVmZvDZZ+o+2qyZGlFy40Y1OKO5Ody+Dc2bw4cfwqVL6l76zjvJ29s42/D6+Nexc7PDpWppzq07x8IOC6nwRgVaTW+Fmd6MPPo8+K33I7JYJJdKX+LE7RM0ndOU9d3WZzh4+OvIX8ag4cNqHxJ8K5jNFzfTbkE7zn1wjhJ5SgDw2cbPOHj9IDWK1OCLul9gobdIfYfOzvD559CxoypuOXEieejqJPPmqaChXj3MVq6kpKap8SHy5gVHR9UQ89IlFTS8957q0WFmpl6fPq26rWzcCBcvqvk2tmxRJQ8XL6qhtCtUyNTfSgghHiWBg8g1jwYCxYqp+aYA6tZV4yotXQo//qiWLVoEtrZqeRLf7r788AOM7gyrfrMFDZxLORMdo8PODsp3KE/1IdWpNrAan+f/nPYL27Pl0haazmnKzl478cnv88Q8vun9JuvPr6dW0Vr0r9qfBEMCXZd0ZeHxhVwJv0KJPCW4H32fX/f9SnRCNP9e+JfA64Es6rjIOCV4qsqWVSNPrlqlSgMePFDtFEJDYfFiFQCsWIEOiCpbFpsLF9DdvQt375pewKSgIYmHh2qM+fXXyctmz1ZFOitXquM1bAhNmsCVK2os8L59oUyZJ14LIYQAQMsFd+7c0d5//32tcuXKWtWqVbVRo0Zp8fHx6W5z+vRpzcfHR9u7d2+aaR4+fKgFBgZqDx8+NC5LSEjQAgMDtYSEhCzLv0iWXdc3Pl7Thg3TtI4dNa19e00DTbO01LSNG03Tdeyo1n3+uaYdWHBO61Fuv5Yvn6bFxqbcZ2RspFZvZj1N/41emxU0K8N5MRgMpnlLjNcm75+s7b6827jf9efWaxP2TdBsRtlojECrNr2aFhIWkunz1jRN0xITNW3BAk176y0tYetWdX3v3tW0Y8c0bfduTduzR9NOnMjcPo8eTb6Qjz90Ok3z99e0N9/UtP37ny7PLyj5fshecn2zV1Zf39TuoanJlcChW7du2kcffaRFRUVply9f1lq0aKFNnz49zfRRUVFay5YtNXd3dwkcnjM5cX0TEzUtICD5PjdjRvK6EyfUe4NBBRsFCqg0y5aZ7sNgMGiH/zyszes4T9t4Pjn6CI0I1drOb6v5TfXTph6YqhkMBu1e1D3tlz2/aPGJ6QezqdkZslPLMyaPxgg0l+9dtG2Xtj3taWualg3X98IFTRs9WtM6dNC0Tz/VtObNTYMIe3tNS+d/7GUj3w/ZS65v9sqtwCHHqypCQkLYv38/27dvx8bGhqJFi9KvXz9+/PFHevfuneo233zzDY0bN+bMmTMZOkZiYiKJ/zXLf/xZZK2cur5//QU6nRn//KNjwQKNHj0M6HSqCt/dXfXS0OngzTd1jBtnxowZGqVKGShSRDULCL8czso+K0mMTcSrvReJxVV+t13axrJTywB4b/V7zDk6hwQtgb1X97L36l7mtJuTqXxWL1ydA+8c4M0lbxJ4PZDeK3pz7L1j6M30T3XeWX59ixWDTz81XXb+PBw7htmECei2bkV77TWoWhWtYkW0ESNUH9qXlHw/ZC+5vtkrq69vRvej07Sc7ae1ceNGhg8fzr59+4zLTp8+TevWrTlw4ACOjo4m6ZctW8aCBQuYM2cO5cuX56+//qJatWqp7jsqKoqTJ09ma/5F7jEYYMqUQmzblodx485RuHDKCaTOnLGhS5fyxvfFi8cwf/4JLCw0Li64SEJkAmXeKoNOr+awWHdtHdejr6NpGtPPTifeEA+ADh3Ta06nokvFp8prTGIM3x/7nt5le1PYtvBT7SOnmUVFUXbAAOyPHjUuu1+/PhfGjFEtVoUQr4Ry5cpha5t2G60c/zZ4+PAhNjamQwUnvY+KijIJHM6fP8+4ceP4+++/0esz/ovN3d3deNKJiYkEBwfj7e2dqX2IjMnp65s0izWUT3V9xYrwxx8aGzfq0Ok0QkKsOXiwIu+9p1GxYsVU0icv63+3P+vPrycsJgy/An40dG6InZvdU+d1aeWlT71tkhz//O7dS+LmzejOn0f36ac4b92K3/TpaFOnqiIdgPh41ZjTxSX785PN5Pshe8n1zV5ZfX2joqIyVLKf44GDra0t0dHRJsuS3tvZJX9Jx8bGMnjwYD7//HMKFSqUqWPo9foUFzG1ZSLrPE/Xd8MGiIqCWbN0DBgAo0eb0auX6kCQJDYiluuHrlOifgnjsvL5ylM+nwpI4qPi+d75e9xbutNmZhusHK2eKU+BoYFUcKuAjYXKxB9Bf1CtcDUq5KtAoiGRUdtHsf3ydoo7Fee7Rt+R3z6/yfZJ1zfBkIC5WTb+29rYQIsW6nWxYtC+PWYzZoCvLwwYoLq3fPKJ6v3x9ddq0KmXoDTiefr8vozk+mavrLq+Gd1Hjo8GU7ZsWcLCwrhz545x2fnz5ylQoAAODg7GZcHBwVy6dInhw4fj7++Pv78/AO+99x4jRozI6WyLF4hOB3Z20Lu3uveFhqoxl5Lcv3if8WXG82eDP3l4Ww1beePIDdZ/tJ6Ht/57f/gGiXGJ3DhyA0NC+sNaP8nQf4dSZXoVxu4ZC8BvB3+j94re1JhRg0thl5hzdA4jto1g88XNzDw8E+8p3iw9mbK0YuOFjeT7MR/dl3bHoD1bnjKkbdvk/rCDB0OJEtCpE1y+rIbL/vJLqF4dNm/O/rwIIZ4bOR44lChRgsqVKzN69GgiIyO5cuUKkydPpkOHDibp/P39OXr0KIGBgcYHwNSpUyVwEBliZZU8nMF330Fk5H/LHaywtLckT8k8RF5XC08sPsHesXs58tcRNE2jaM2i9N7fm87LOmPjokoJEmISWNxpMZe2XspUPnwL+AIwYtsIKk2rRN9VfdHQ6OrdleJOxblw/wKNSzXmh8Y/4JPfh9tRtwlYGEDnxZ05eP0gANcfXKf9wvbcj7nPnKNz+GHXD89+gTJi8GDo0kWNAX75Mtjbw4gRMHOmGqTq4EE1cmXnzqqYRwjx0suV8WfHjx9PQkICjRo14o033qBOnTr069cPAD8/P1asWJEb2RIvoR491FhLd+7Ar7+qZbauttRbNIDm6z8gv4+qEihepzg+3Xy4vPMyMWExABSuUph8XvmM+wr+O5jjC48zv818ou5m/Cb5ptebtPVsS4IhgaAbQejQ8b+G/2Nyi8nodDq+afAN/3b/l09qfcL+3vsZVmsYZjozFhxfwL8X/gXUdOEjG4ykZJ6SAAzfPJxVZ1ZlxSVKn04Hv/+uLt6yZXDrlorG3npLDVI1cKCqqliwAOrVU8U7QoiXW5Z0/nxOyDgOOe9FuL7z5qkhCpycNO3ePTXGg5mZphUrpmlxcRnfz/2L97Vlby/Tzqw5Y1z2+OBQaTEYDNrJ2ye1KQemaFsvbn1i+l2Xd2ndlnTTVpxaYXJ9ExITtLeXva0xAk3/jV6bsG+ClmhIzPhJZIdt2zQtb151kQsV0rSDB3M3P5nwInx+X2RyfbNXbo3jIDPeiJdep07QurWarsHREa5eVV07R4wAizSmlEhNnhJ5aPNHG8o2K2tcdnzhcbZ8teWJ2+p0OjxdPXnP/z3qlaj3xPQ1i9ZkdrvZNC/T3GS53kzP1JZT6eHbg0RNNarUoTOuH7tnLME3gzN+Ulmhbl3Yvx/KlVMlDrVrw9ixWTNtuBDiufPiN4cW4gnMzGD58uT3/ftD+fJQp86z7deQaGDPz3sIPRBKnpJ58Hvb79l2mEGWektmtZmFR14PrkVcQ/dfN8lNFzbx0YaPsNRbMrXFVN72e5vtIduJjo+maZmm2ZupUqVgzx41mcjatfDRR7BwoZofw9xczZdx5Ih6/eWXUKRI9uZHCJFtJHAQr6QGDdSzpsEff6jJKh8be+yJzPRmlAsoh95Cj2dbT+NyzaChM9Ols+Wz0+l0fF7nc5NlXvm8aOXeipVnVtJrRS/mH5/PhvMbAJjZZiZvVXwrW/OEk5OaRGvmTPj4Y9i3D2rVUmM+3LiRnG79ejV7p0ysJcQLSaoqxCttxAjVbbNt26frFFBraC16bumJjbPqeXHv3D2mVpxKaGDONxLMb5+f5Z2XM6T6EABj0ADQtHQ2lzgkMTNTs3bu3QtFi6p502/cUOOCf/mlaqkaEqKqN65dy5k8CSGylAQO4pXWurXqYbhli7q3TZ+u2j+AGiAxNhauX4eRI9W4SAsXmm6v0+nQWyYPmrL5i83cCr7F1hFbc+4kHsvPT6/9xJhGY6hepDr/dv+XyM8iKehQMGcz4uEBO3eqiOyrr1Q1xbffwo4dqp7o+nV44w2ISzlsuBDi+SZVFeKVVrmyKl3v3h2uXIE+fVSvw4oVVQ/Ehw9N09evn/7+Wk1vBUCTH5sYl4VfDufMqjP4v+9vbI+QnXQ6HUNrD2Vo7aEp1s05OofiTsWpU/wZG3hkRLFisPSxgazy51cNTvz9YfduNaiUjQ188QW8/bZp2qgoVe2xfTvcvq1GrmzXLnnoayFErpDAQbzy6tVTJeqTJsHnn8OaNerxqNq11RhHdeuq95qmhi6wt4eWLdWy/v3h4UMrpszsYBze2pBoYEm3JVzecZnwy+E0HtMYTdO48O8FQnaE0HBkQ+Mxdv24C8cijni/6Z0t57n6zGq6L+1OiTwlOPb+Mewsn34ejmdSpoya7rRtW1XyAKp6w8ZGXWSA4GDV0PL48eTttmxRRUQTJ6pqkLRERqquM6VKgaVltp2GEK8qCRyEQI0yOWSIGgSxe3dVXTFyJDRsqF47O5umnztXpcuXT93bXF0hLAzmzVP3rYULVXW/zkxH+Y7luXPyDpV6VwIg4koEc5vNRTNoeHX2Il+FfNw9e5fNwzdjiDfgUMiBEvVKZPk51itRj2JOxbgUdokRW0fw42s/ZvkxMqx1azh2DO7fVz0upk2Dbt3ghx9UHdGxYypdgQKqpOHBA9XFc8UKNcT1hx9Ckyaq++eJEyqSu3YNtm6FS5fUtjVqqIlL7O1z6yyFeClJ4CDEI3x94ZFZpdPUsSP8/LP60ezkpJY1bKgCh3/+gZo11Q/rfv101BxYDb+3/bC0V79+nYo54dvDF0tHS6ydrAE1RkTlPpUBKFa7GACaphF2KSzLzs3e0p7JzSfT8u+WjNs7jkQtkaqFqxL6IJR6xetRuVDlLDtWhpT/b4bTGjUgJgb+/BOCgpLXt26tGp3k+2/0zu7doW9f2LUL/vc/9UiLTqe6h7Ztq+qirK2z7TSEeNVI4CDEU7CyUmMePTqAVFJpe9euqifivn2qOuOXX6BfP9Mi8zYz25i811voaTa+GehUG4W4h3Gs7L2Sc+vOUfPPmlAxa/Ldwr0F3X26M/vobMbtHQeArYUt29/anjUHeBpmZjBrlmpEefSoKuKpW1cV4zyqQgXV3mHBAtV2YtcuNR6En5/6Qzg6qu2qVoUzZ1Tx0aZNqvpj8eKXYhZPIZ4H8p8kxFNKbdTJLl3A2xsOH1al6osXq5L22bPVRFtJ40ek5tGxH/QWesIuhREXGcf94PvQIvVtVvdbTV73vPi/74+5lfp3vnfuHvsn7ScyNJKAeQGY6U07T81sM5MO5TswL3geVyOu0qlCJyoVrGRcHxkXib1lLhTvlyqlHukxM1NtH958M/101aqpwaeaNVONMd9+WwUnMrWzEM9MAgchspi3t3p06wbjxqkOA/v2qaqMhQtVNceT6C31dFjYgfuX7nPX9i4AMWEx3Dh8g+L1iht7Z5xdfZbAKYH49vQ1Bg5n15xl3y/7aPtnW2PQEBoYytG5R/Fs60mJeiVo7dGa1h6tUxx3e8h22s5vS9/Kfenr35cSeUqkm8/wmHCWnlpKnWJ1KO1SOhNXKQc0aKAueEAAzJmT3AjFweHZ933hgmpBe/Ommjm0YEH1KFQI8uZNfkgPEPESksBBiGyi06kGl127qhGYkxpUFiyoemk8iVNRJ+wL2XP3sAocjsw+wroP1lH1g6q8Pu51dGY6an9em0PTDxF5PdI4CFXsg1gqvFGBEg1KGPd1fNFx9v2yD52ZzqThZUJsgjHgAJh2cBr3Y+4zZtcYxuwag38hf96u+DZ9KvfB3Cw5XURsBD/t/onx+8YTHhuOq60ru3rtwj2v+7NdtKzWurWq2ujWTbV18PFRpQ+tW6voTtPUjf9Jjh9X/XPv3FF9dP/9V22bnjx5oEoVNX5F9epZcjomYmPVbKU3b8Ldu6oRqMGgqnDu3lU9T4KDVWNSa2sVyEREgIuLGowrveIvIdIhgYMQ2Sx/ftXuLzJSlZo3aaKq3mvWzNx+EmISsLC1gEfuV/59/fHv62+Sru7wuim2dSnjQuX3KlOmafIwz0Ezg9jz0x7e3vm2Mej4q+1fdCzfkUkHJrHpwiYCQwMJDA1k2sFpDK8znDcqvAHAT7t/YuT2kQBY6a24E3WH12a/xuhGo2lfrj1W5lYALDu1jPXn1lPMqRjvVHqHfHb5yHHt26u2EG3bqh4XX3+tHjY2mMXHU0nToGRJNWhVmTJqzIhz56BSJdWAc906Nf/G44FCw4bg6amqP65fVz08QkNVT5HwcFXC8e+/6tG+Pbz3nhoIxMxM3cyvXoVWrdQN/VG3b6tApVAhNc6FpaU69okTagCtnTvVIyTk6a/Jli1qAK5p01SAI0Qm6DTtSWHziyMqKoqTJ09Srlw5bG1tAUhMTOTw4cNUrFgRvdRvZjm5vhkXFaVKzW/dUiMyW1qqH4vDhqnXqc39lF3XNyE2gUmekwi7FEaDUQ1SDTZuRt5k/rH5fLPtG+7H3KdhyYZs6rEJgLCYMFrMa8GQ6kOoXaw2dWbW4ey9swCcHXiWMi4qQPl6y9d8u/1bAIo7FWd9t/V4uHpk2XlkSmSkGt3r77/VDfjBg8xt3769anAZF6eiv6ReIamJiYHTp9WUrDNnJgcd1tbqRp00d4eVlRptLKm6w85ONfyMjVXrnZzUoFdHjpj2OEliYaF6neTNq0pCYmNV49CiReHyZRV8tGypGobeu6cakK5eDVOmqGOWKqVKZPz9U+47C8j3Q/bK6uub2j00NRI4iGci1zdzDAb1/Z3UYeD+fVVybGurhiF4/Mdfdl7f64euc279OWoPrZ3upFx3ou4wbs84PF096e7bPdU01yKu8dPun9h3bR/v+b9HD98eAOy+spv159Yz79g8zt07h4uNC5/U/IR3K71LXtu8qe4rRyQkwMWLJFpacvz4cSpYWqI/f16NBJY3r/qlv327KnmoVw86dFClC08jOFj9sp87V5VCgAoIihZNHq/icUWLqg/Ko0OXWlmpKV1r1VJ1XX5+6sPzNO0oAgNVY5tLl1SJyYcfquqUwoVV99jM7lPTVGATHa0CF02DU6dINBg4fuMGFZo0UZ9fTZN2H1lIAocsIIFDzpPr+2w0DcaMUeMcJY24rGmqQ0D+/ODjk8iJEzlzfR9cf0DYpTCK1khnVMandPvhbVrMa8GB0AMAOFk5Ma3lNDp5dcryY2VGjn5+DQYViFy9qm7SNjaq+82lS6pE4PJlVdXRooW6eWsabNumSkmKFlUfkMerNZ7F/fvQrx/Mn2+6vFw5NfZ627YqgEpPWBhMmAAzZiRXnTg6qpKPpFITQPPzQ1eokKoiKV1atRd5VdtYxMerRzo35ozKrcBB2jgIkYt0OvjsM9NlK1dCm/+GebCxMcPbuyzNm+vo0EENZZBdNn++mSN/HeH1X1+n6oCqWbpvNzs3dvbayfxj8/lp908E3wo2aWz5SjAzUzOpuT/SgNTPTz1So9Opm2t23WCdnVW1TZcu8NtvKgg4fBhOnoTBg9WjVCkV5DRrpm74a9eqUpBy5ZIHKkmq8rGzU8HQnTvqvZMTmqUl3LuHLigouaolOFi1D6lfXx27SRNVR3ftmipBSa3XS1SUGqZ84UJ17KFDVTXNzZuq6iguTlW9eHllbXD1JJqmGiz9+68ag8TVVQUFW7aov/drr6kArHlz1Q7mr79UV6vISFWSVaGCCrQaNFDv4+PVuZqbq+vwnJbOSImDeCZyfbPejz/Cxo1w6FDydzCo75LRo9X385o16geLtzd8/DHGuTGelqZpLH9rOUfnHqXXzl4Uqa4aWyTGJWJmbpZuVUZmJRgSWHVmFW092xqXfbvtWwraF6SrT1dsLZ79l1hGyef3MRERatCRRYtUO5CkqWLT4+Wlot927VRjnSNHVA+PsmVJNBgI3roVn/PnMYuIUFUtf/0FU6ea7tvMTL23slINRps2VcO4xserYcMnTTL9Z0iLlZWqVvL1VVUwx46pxqYWFqpNSuvWqqdLRm7I8fHqn/DWLZW+evXkOsbYWBUADR2qGro+ibm5qh57Ut4fKaXBxwd++gkaN1bHj4lRjW7t7dU/v04nVRVZQQKHnCfXN/toGhw7lsi8eVc5eLAY//6b+pddt27quzgrfpzcOn6LfBWSez5s+XoLZ1ef5fVfXjcOhb1/0n4OTDpA9UHVjcNkP4v4xHjsv7MnLjGOYk7F+KnJT3Qo3yFHZhKVz286wsPV8Kjbt6vqkitXVOlAoUKq10epUmogrnr11I0/FWle38uX1Zgay5bBwYPqpvqkm2uJEvDuu+rX/dat6phubqrBqaWlutEnzVOSnrp1VeBSrlzysoQElacLF1TJwebNqpooMjI5jbW1Knk5e1b1cEkKfKyt1eik1aqpaxYfr46RmKi6AC9YoEpTzM1VI9RBg1Qp0/r1qpHstWuqmPHevdTza2en2sRcv57cyNbNDWrUIPHrrzmsaVJVIYRQdDr1I6lDhzuMHFmE6dP1fPQRFC8OvXqp76evvlKlD5cvq+XP6tGgITEu0ThGROTN5C/Q8Mvh3Dl5h6v7rmZJ4BCTEMPHNT5mTvAcLodf5o3Fb9DOsx1f1P2CgvYFKWBfIEeCCPEYJycVKDRpomZ8y0rFiqnuRMOGqaqP8HDV0OfoUVXasWcPnDqlflkXK6a6sgYEqJvv55+rm6yDg+nwrZoGBw6oyWJCQ1X1RfnyqsFndLTqwrpypQqEKlRQJSUFCqhgISQk9aDFxUV10Q0PV71kHp0m3sFBlQb89FPaI542aKAmbrtwQbVTeXTOlEerrOLi1D+xq6sqUbh3Tw01O3myuj6PNpIFVYqyYgW6AgVUe5QcJiUO4pnI9c1ej1/fuDj1XZl0H503T7WjK1lSvdc09UjjB2CmPbz9kMOzDlPz45rGm/fNozeJuBpBIf9C2OVTU3Nv/Gwjeks9tT6pZZzMK7Oi4qP4fuf3fLfzO+IN8cbl29/aTp3idQA4efskFnoLY3fPZyWf3+z13F3fkBAYOFAFEI+zslL/SGXLqhKDRo1UlYeZmfqn2rVLtV2oUEGVLhQqlP1tEGJiVEnP/fsqb0ndbo8dg5MnSXztNQ7fvCklDkKItFk+dk/u0iX5dWKi6lVnZqYarWfFd5qdmx21Pqllsiy/T37y++Q3vr9z6g67f9iNZtDwf8//qQMHWwtbvmnwDQHlAhi8fjDHbx/HTGdGjaI1jGm+2voVi08spmSekni6euJq60oe6zz4F/KnUclGFHYs/HQnKl4NxYurSWSuX1elGuHhqrSgdGkVCKQVcet0qgtsRoZ8zUrW1iqQeZSDg/q1UKOG+qe/eTNn84QEDkK8NHbtUm3IkmapTmowaTCo771//1WN6Hv1Um3Uskpej7wEzA3g2N/HcCiY3CL+xD8nsHW1NRniOiN8C/iyuadqcJZgSDD2vtA0jQRDAnqdnothF7kYdtFkO0u9JYf6HKK8W3lO3TlFfvv8uNi4PNvJPcG5e+e4EXmDWkVrodPpiE+M56MNH3HtwTX6+fejUalG2Xp88ZQKFlRVH+KpSOAgxEuibl2YOFGVwiYFDRERqpo3ISH5h8nff6tq5Fatsua4Op0Or85eeHX2Mi67dfwWS7svJTEukY9CP8Iunx0PQh+wcdhGGo1uhGMRxwzt+9EumzqdjqWdlnI/+j5Hbx7lzN0zhMeGcyPyBmvOrqFThU6UdyvP3ei7VJleBYNmoJtPNxqWbIh/If9MVW9ExUcRnxiPk7VTinW3H97m+O3jzD82n98P/U6ilsgfrf/gbb+3sdBbsPbcWs7dO8eSk0vo7debLt5dOH//PAuPL+TzOp9Tv0T9DOdDiOeRBA5CvET69zdtKzV5smq0DarUs3x51cOsXTtVzfHBB9kz2rBzSWfKtSvH3TN3je0g7Avac3nHZf6o/Qdvb38bp2Ipb8oZ2reNM/VK1KNeiXrGZT80+QEznSpmdrV1pbtPd6YenMr0Q9OZfmg6ALWK1qKzV2fqFKuDbwFfAG49vMXOmzs5d+IcJV1KUqVQFX7Y9QNfbf2Kdp7tmN8heXCk0TtGs/niZjZd3GSSH71OT8cKyVOejmwwkk0XNvF70O/GR5Iv6n5hfH0n6g7XIq4Z8yLEi0ICByFeMo82NP/0UzUj5+XLqnG4s7Pq0TZrluquP3u2moLBx0c1Gu/QQQUVz5wHWwvazWlH+OVw47KYsBhsXW2xdrbGLr9dmttqBo3wK+E4FnE0Tgv+JElBQ5LJLSbzpvebzAuex5GbRzhw7QC7ruxi15VdvO//PpNbTAZgf+h+Bh0YBGpAS9zzunPm7hmV34QY4/7uRd9j+ObhxvelnEvhk9+HIdWHUL1IdSz0yRe9s1dnOnt1pot3F/44/AebLmzCydqJHj498MnvA0BcYhztF7YnMDSQv9r+Rfvy7TN0nkI8DyRwEOIlZmameqMVfqTN4MyZaqTh8eNVr4x//lEPUGP+NG2qesEdOqRGIx4yRPVayyydTkee4nmM722cbeiyugsWthbGqbwjb0Sy++fdlAsoZxzqOj46nl9L/Epe97x0Wd0FlzKZb6eg0+moW7wudYurybtCH4Ty5+E/2XllJ7WLJTdwq1WkFu6O7rg6uhJ4PdAYNIxrOo5B1QcZ00XGRdKrYi+KOBbhbb+3KZGnxBPz0KBkAxqUTH3Ux5iEGKz0VkTFR9FhUQeal23O2xXVfv0K+KE3S24hf/TmUQDKuZYzCVAe9zDuIX8d+YuFJxZi0Ax8WfdLGpdq/MR8CpFZEjgI8QqqUkWVNnz6qRqpMiFBNdbu1St5CP1Ro1S39YgINV5OVkiqtkhy5K8j7PlpD9H3oo2Bg4WtujkaEg3YuKjGGpqmsfLdlZR5vQwebTzQW2Su61khh0J8VuezFMudbZyZV3ceFStW5PrD60w/OJ2qhavSwr2FSbpiTsWY0WZGpo6ZHkcrR9Z0XcMXm7/g5z0/s+bsGtacXWPM66Tmk4wja04LnMbkwMlY6i1xsXHB0coRRytHSjuXpqdvT14r/Zox0Pjk3094GK/6/DeZ3YTXy7zOwKoDaVq6qUkwkh2i4qMw05lhbW795MTihSaBgxCvMG9vNepkat55Rw1s17dv9h3fpawL5TuUJ59X8sBTOp2Oj29+TExYjDFwCNkWQtCMIE4sOsEnrT8xpl374VquH7xOy6ktjfu4fug6izsvpsZHNfDvm/EGHEUci/BNg2+y6MyezNzMnDGNx9DLrxc/7PqBk3dOcuL2CUIfhFLQvqAxXTm3cjhaORIRG8GNyBvciFRTcgeGBnLs1jGalW0GgJ2lHR/X/BgHSwcuh19m0oFJrDu3jnXn1lEyT0mmtZxGk9JNMp1Pg2bATGeGpmlce3ANM50ZBe0Lsv78epqWbmoc3+Pn3T/zvx3/o07xOjQt3ZRGJRthMBg4FX4KH80HPaaBS+iDUAJDAynrUhb3vO7ZHtiIrCOBgxAiVS1aqEcSTVM9Mjp0SDmexNMq164c5dqVS7HcLp+dSemESxkXag2rhSHegN4y+QYTeiCUq3uucjP4pjFwuH3yNvfO3mPPT3vw6eaDpZ0l4VfCMSQYcC7pnDUZz0Lued35vbVqQBmbEMvGCxupWjh5krEBVQfQr0o/rkZc5X70fSJiIwiPDWfjhY0sOrGI03dO4+HqAcCI+iNMtpsSOIWZh2dyMewiBR2Sg5Gg60GEhIdQwa0CF+5fYM/VPey+spvTd09TxLEIu3rtAlRwUu33arjYuGBuZm4MWgrYF+BG5A3mBsyli7caTMTZxpnYRJX/jRc2mpzj8KPDWfnmSrzze6t8bh3BqO2jSNQSAchnl48h1YfwfpX3cbTKWI+bpxUdH83HGz5mf+h+7C3tGVFvBO553dl5eScxCTEUcypm0vA2O1wKu4SFmcULO+6IBA5CiAwZOFCNE7FjB0yZomaHfvhQjZyb3QPoORZxpPF3Kevr635Zl7gHcRStlTwVeNnmZWkwqgEV36qIpZ2KcPb9uo89P++h5ic1afJD5n915xQrc6sU1SSgGn8WcypGMadixmUt3Vvyy+u/pLmvsnnLMrbpWEY1HMWmC5vwypfcXfaTfz9J0TskyaODCfsV8KOwQ2GuRFwBVA8SDY0bkTewNrcmLCbMmLZflX40LtWYdefWsf78enZd3oWNhQ0PYx8SFhNm0h02MDSQRC0Rj7weXIm4wq2Htxi2aRhfbPmCt3zfYnpr1RMmMi6SDgs7YG1ujbW5NTYWNnjm9aSIYxH+PPInpZ1LM6XlFON+g28G88/Jfzhy8wi3H96mjEsZyruVp3qR6sb2Ltbm1qw9t9Y4Dkj9S/VNzv/z2p8bA4fIuEhWnl5J8TzFKe9WnjzWedK83gmGBMx0Zika6sYlxrH7ym6Tbrijto9iRtAMvPN509mrMw1KNKCwY2EOXT9ETEIMnSp0MpbkzDo8izzWeahTrA55bXNw5s90SOAghMiQZs1U986pU1UXz9Wr1eBSZcqoKQQiIlRDyiFDcm424LLNyqZYZuNsQ93hdU2WRd+PxszcjIKVkn913z5xm90/7ybeJZ6KFStmd1YzJD46HnNr8yydm8PWwpZWHsmDdsQnxuPp6sntqNucvH2SYk7FqFG0BjWL1KRigYq42bkZ0+rN9Bx49wA3H94kKj4Kn/w+xCTEcODaAcq7laeoU3LAZqYzw9PVE09XT2PD0sTERPYe3Iu+oB4bi+QpXPtU7sP3jb+nQr4KJBgSmBc8j+92fsepO6dMbs6RcZGsP78+zXMb3jO5p8u84Hl0XdLVZP2uK6rkJJ9dPkIGhWBtbo1Op+P7xt9j0AxsC9nGtIPTMGgGKhWshJutm8msrVsubqHLkuThWYs7FadEnhJYmVtx8f5FpracSsOSDQFYeXolbyx+g8IOhSnnVo4C9gV4GPeQjRc2cj/mPqf6nzKWDIXFhGGmMyP4VjDBm4NN8lzcqTidvToDKoj7cN2HRMRGoENHaZfSOFg64OHqQRuPNnQs15HcIIGDECJDWrRQDSaHD08e6t/cHM6dS07z8cewbx/89hvkyZMr2UxVmxlteP2X1zEzT/41eGXPFQ7/cZhKYyoZl4VfDmfjsI00GNkAl9JZO+pkbEQsVo5WxveapnFl9xWKVCuCmblqQzDVdyoJMQmUa1+OpmObZsvkXhZ6CyY2n5jh9Pnt85PfPnmIcVsLW5qWaZrh7a311lQsVNFkWWuP1sbX5mbm9PDtQXef7lwKu2Qy6JeDpQN/tv2TmIQYouOjeRD3gKAbQZy7d46mpZvinjd5oqhTd05hYWZBS/eW1Ctej/z2+Tl79ywn7pzg7N2z7L+231jqkDTuRievTnxTX7VreTRgShIVH0Xd4nW5FHaJy+GXCQkPISQ8xLj+XnTyjJbXI6+TYEhIkQZU1c6F+xeMgcPiNxZzP/o+S04uYfnp5ey/tp/bUbep4FaBFmWTS5ziEuNo6d6SIzeOcPz2cc7dU/9sQTeCuBN1RwIHIcTz77PPVBXFli0wZoya/G/rVtUT48QJFTgsWqSCh2PHVE+N1Ny8qWYn9vc3nTAwO1k5JN+046PjOTLrCJX6VMLFNzlAuLDpAsf+PsaNoBv0O9EPnU7H3bN3ubzzMkWqF8HV09V4Mz84/SDH5x+nZOOS1PkseQxvTdPQDJpxDIqIqxEsaLeAhNgE3j/6vkpj0FjeazlH/jzCZ5GfYWluiU6nw7enL1u+2ELxusVfuRlBdTodJZ1Lmiyzs7Sjh2+PDG3fw7cHH1T7AFdb10wdN7WAIUknr0508uoEqCDh+K3jXI24SnRCNKWcS1GxQEVj2ncrvUtrj9ZcCrvE8VvHCYsJw0JvgV8BP+oWr5ui8aezjTPvVHqHdyq9YxxO/fHutlbmVswNmAvA9QfXOXvvLA9iH7Dn6h4quFXI1HlmJQkchBAZptOp6opHtf7vx2PjxlC1KnTrppYlBQ1Jsx27uyeXQvz7rxqYqmxZ2LhRzZyckyxsLHh7x9vG2RuTFKlehDKvl8G3p6/xxh11J4oVvVZQrE4x3t7+tjFt8Jxgruy5Qoupyb8Q1w1ax/4J+2n8fWNqflwTAHMbc0IDQzGzMCMuMg5Le0tiI2I5vfw0lvaWaInJbQqqD6pO2WZlKeCXPHDGld1XuHfuHj7dfYx5OrX8FMFzgylerzhV+yc3pHyVZdWMqWlxsXExztKaGgu9BUUci1DEsYjJWCEZodPp0h2jA6CgQ0FjA9ekdjCJiYmZOk5WkcBBCJFlqleHw4fh0Rl+t21TJRO1a6uGlaCqOFxcVKlDnTpqMKpGjcDePleybeRWzo2ua7uaNBDMVyEfxesV5/6F+xgSDcaShDLNy+DTwwenoslDZ+st9WgGjbtn7xqX2bjY0Gp6KzxaexhnDk2ISaDtX20p2aCkyWyilnaWJu0wEmIS+OfNfwi/HE7p10pjX0BdoLtn7nJi0QnMrc2hf3L+o+5GYZs37emQhcgKEjgIIbLU4zf/U6dU6YPjI73sOndWgUSjRnDmDLRtC3Z2akyJpEkLExPh+HHIlw/y58+5BpeASTWBlaMVb219K0Wa2kNT/qqsPaw21QdXxzpPcv2LTqejUu9KJunsC9jj0crjifl4EPoAl7Iu5CmZh7jIOOPyUo1L0WxCM9zKJxezXztwjT/r/0m1QdVoOKrhK1fVIXKOBA5CiGz13nvqYTCYLi9SRJVA/O9/qrHlxYvwxhuq8eX9+7BkSfIEXb/8Ah9+mONZz7SkAauyinMpZ3psTFnHX9CvIAX9CposOzb/GPFR8URciTAJGu6euYtjUUcsbNIvCs+oC5sucPKfk7SYnFxFs+vHXdw5eQeP1h54tvXMkuOI51fGZpARQohnZJbKt02+fPDrr6rKont3Vcrw7bcwYYIKGmxt1Xaeci96otd+eu3/7d15WJRV+wfw7wyDbCKDCoJCkAaYCDKhoGKl4JLyai4YWi7phWVUKu8rob+KUl8V3EozKwvFhcLXNU3UUtRcWBUFTURNBUIBQZZhGZiZ8/vjyAwjCFMCI3B/rmsu4fDMzJnb5+K5Oc8594H/fn8MD1fXuzi36hw2Om3EufBzqra8q3k4/P5hyEpkDb5ewY0C/PLeLzjxsbreQ1ZcFnYM34HL2y+DKdW3czIOZuDS1ksoyytTtSnlSty7eA8PUx82xceDUqHEZvfN+Mb1G1zbf03VfjHiImI+jEF2Qnajr1H7FlQNRbVC47PUPrb2KE9zObPyDKLGRGHv1L3N/l5NhRIHQojO6enxHTsXL+abbC1YwDfeKiwESkv5HAkAKC/nJbCTknTZ22eTQCBA7/G9YWqtXsqib8JHGXJTc/lqD8ZwKOAQkjcl49Tnp1THXYq8hIjBERoXZHmlHBe+vYD4L+JRWcR3CrUZaINeo3pBMlsCpVw9hOS1yAtDlw5Fv5nqLcLTfkpDhEcE7p+6r2pTKpQ4GHAQR4OOojSnVNV2adsl7J26FylbUwAAfx7/Ext6bcD3Ht+jJLsEACDUE8LqJSvkpeVpXOj1jfSRtDEJx0PU1Srz/8jH1pe34vii46gsVu9yut1nOw7MPICiu0UAeHLwTd9vsLb7WqTuTFUdd+u3W1hrtRZH5h3RiPGvC39F8nfJqHhY0eD/BcCX3+Yk56i+Z4zhG9dv8I3rNxpJjqxEhptHbmoUMSu6W4SNvTditeVqKBWPDdU9A+hWBSHkmSAUAitWNHzMyZO8RsTOnfzWhqVlw8crlfWPdLQXbm+7wXWaKwzN1HMuvFd4IyYwBp7zPFVtZfllyI7LxvlV51UlwC36WGDwR4PRY0AP6Bnw2a4CgQBvHn6zznbnjr6OcPR11Gi78uMVGHQyQGeJerlrQUYBUiJSYCg2VFUCFQgF+H3p7yi6W4Qh/8fnjTz38nPQN9FHTlIODM3VfR+2dBh6j++NHgPUpZp7jewFZ39n9J6gHpYy7W6KzLOZuH/pPoYtU+9QWnS7CHdO3oHbbDeI7cQQCAR4YcwLSPgyQeN9ZMUylOWV4a+Ev1RtjDGkRKSgsqgS3Vy6wXYwv9DfS7mHuDVxkARI8Pwwvpy0srgSa63WwmaQDWbGzlTFTmQoQk5SjsZKmkFBgyC2E8PZX728siCjAAXXC+Dg66AR6+Rvk3H/0n14feQF8566K59OiQMhpNWwswNeew344AN10vDtt8AvvwAVFXzUwsYGOHiQLxs9fZrPr1i+nE++rO3+fSAzEygubru/BmtKbtf2/LDnVTUqajiNc4LYTqyx2ZhQT4gR4XXLcz+eNDzJxB8nQr+jPi6nXla1iQxF8AnzQSebTnxFCPgF1WOeB6rLqlWTPUUGIkzePRmFNwo1PoOptSlMfTWLgxh3NYZftJ9Gm6HYEOO3j0f5g3KNnVQnRk3EjZgbsH/VXtXms9wHzw97Hi+8pl7Oaetli9nnZsPaXT2PhCkZhiwegswzmbAZZKNqvxJ9BWk/psHQ3FCVONyOvQ15pVyj4BgATNg+AcVZxbBwVk9qNbE0Qf+5mpuxdX6hM6Ydm4Zu/dSFtwpvFeLIvCMQCAUYuXYkdEnA6rvp00qVl5fj2rVrePHFF2H8aG/gmnXabm5u0NOj3deaGsW3eVF8G9e5M59MCfDy13368MShNjs7XjJ71Sp1fYlVq4CQEKBPnzKkphqq4nvqFLBmDVBZyZOThQuBlzQXRRAttYfzN/7LeMhKZeg5vKdqa/iiu0WoklbBoo9Fk61uybmQg/QD6TB7zgzuc9wBNH1867uG1kcnqXZBQQE+/fRTJCYmQk9PD+PGjUNISAhEorrd+emnnxAZGYm8vDxYWlpixowZeOutt+p5VUJIezR2LC8u9cMPvPz1zZt8984FCwCJBAgOBu7e5SMTYjGwciV/XmUlYG3NMG1aLgA7ADxpGDZM8/Wjo/lyURsbXnZ7lPbVlkk7MHDBwDptYjtxk79Pd/fu6O7evclf95/Qyd2/BQsWwNjYGGfOnMGePXsQFxeHyMjIOscdP34c69atQ3h4OC5evIiwsDB8+eWXOHbsyZueEELal23b+BLO2Fi++sLNjZe8Dg/n9SKuXeP1IV5/nZe6rlkWGhoKZGUpMXKketZ/cjL/d/ZsICoKmDqVV77cv5+v9HjtNZ6QVDX/ZHtCnlktnjjcvXsXiYmJCA4OhpGREWxtbREYGIioqKg6x+bm5mLOnDlwc3ODQCCARCKBp6cnkmhKNSHkMc8/z/fLSEnhyUONjh35Us8DB4AtWxqeLGlmBsTEABERwJtvAj/+CJw/D6xeDcx6VG16/XpgxAi+4qO2lBQ+aVMqbepPphs3b/JEi5DHtfitihs3bkAsFqNbN/Wkj169eiEnJwclJSXoVKu83OO3JAoKCpCUlITFixc3+B4KhUJVw/vxf0nTovg2L4pv83o8vrNn17Srj/Hw4A+A78Exc6YQv/8uQJcuQHGxQjXp8uuvBYiIEGLrViWmT+dTx86e5ZMwX3+dl9lOSQFOnxbg1i2+Dbm1NeDjwzCyhee6lZfzGhm1lZbylSpVVUB4uBD79/N78+7uDCtXKuHt/fffh87f5tXU8dX2dVo8cSgrK4ORkWZ1tZrvy8vLNRKH2vLz8/Huu++ib9+++Ne//tXge2RkZNRpS0tLq+dI0lQovs2L4tu8tI2vrS2webMh5s93QG5uB0RH34S7Ox9iYKw7HB3NcOlSIVxc+J/qH33kgMRE/jvNwEAJmazucMfatcCcOTl45517zVJWu7paAH19nsjIZALs2NEN//ufJQ4fTlO1f/edNbZutYJcru6fUMigVApw4YIAo0cLMWVKHsrKhGBMgNdeK8SAAbwOw8OHIsTFdYKxsQJDhxarnr9rlwUMDJQwNRUjKioXOTkGuHevA7p1q4K3dxHKy4UoKRFh6NAimJpSYvE0Wvr3Q4snDsbGxqio0CyeUfO9yePrpR65dOkS5s+fj/79+2PlypX1TqKszdHRUWNVRVpaGlxcXNrsrF5dovg2L4pv8/on8XVzA7y9gbNnFfDweAFWjzay3Ly55ghrANZQKoGRIwW4fZshP18AmUwIExMGb2/A2ZlBLAbS0oCoKCG+/7470tOtERysxJgx6ve6dYuvCGnkVx4APlJw9y5QXAykpAhw+LAAf/zBb6n8+acSnTrxUY79+4UoLBSgurofBgwA8vKA6Ggh5HIBunRhEAoBFxdg7VolLC2BRYsE2LFDiKgo9Sjx0KGd4ebGk46jR4HQUD0MHMiwYIG6WNH48UJkZ9efCe3erV72+dVXDAsWMAwbxjBwYNPtSSKX80JhLi7q/VNkMn77xdKy/u3c8/L4Jm3e3trFXNea+vdDeXl5vX94P67FQ+Pg4ICioiI8ePAAXbvyfdNv3boFKysrmJqa1jl+z549+O9//4t58+Zhds04YiP09PTqBLG+NtJ0KL7Ni+LbvP5ufC0sgAkTGntNYNky4PPP+cW7sBCwsxM8umCpr46vvgoEBgJnzghgYqKHsWN5O2N8LoVMBty7p76gSqX8oieX8zoVR44AJ07wzcTk8vr7cviwHqZNA8zNga+/5scNGaIHgQDQ1+crUtzcAEfH2ldtHo9t2/gOpkePAi++iEcJkVC1A6qREb/QuroKNGLo7w/88QfDX3+VwcnJGD17CmFryyegHjvGL94VFUBGhgChoQKYmfFltTWfc9s2nggFBADdu6s/+9at/DP36MEnw/bowR9duvACYceOATk5vIx5SQmfkzJvHn9+ZCTw/vt85UxsLG/797+B1FRe5+PoUZ6AubvzOPXvr7nTa0sqLORLjWucPs3n3zg5Afb2/GHHFwM12e8HrV+D6cDUqVNZUFAQKy0tZZmZmczX15dt2LChznFHjx5lzs7O7Pfff9fqdcvKylhycjIrKytTtcnlcpacnMzkcnmT9Z+oUXybF8W3eT0r8b1zh7ElSxibNUvdlp3NWJcujAGMZWaq28eNY8zYmDEjI/6z2g8TE8ZsbRkbPJix5csZO32asawsxpTKlv9MjDUe3+pqxiIi+Gd67jnGCgp4e1UVY9bW/DOdPas+fuPGup+5oYdYzFhwMH+uQsGYhwdjIhFjsbHq11y7VvM5HTqovzYwYMzFhTF/f8b27eOv0RJCQhjT12fsyhV126efavZz3LimP3/ru4bWRyeDMRs2bMDSpUvh4+MDoVCI8ePHIzAwEAAgkUiwZMkSjBs3Dhs3boRCocC8mnTxkbFjx2Lp0qW66DohhDQ5Ozu+PLS2Hj34sPrFi3y1B8ArXZ46xSc31hwzejRfJurpyb9vTbtpi0R8Qurjg8kyGS/OdfEin0Ba4+5dwMGBj0KUlvJRhXv3+AjD/ft8RGTyZP6vjQ2/TVHzR7RQyJfpPl7ycOZMPlqRnw+88gqfxxIUBPz8M6/1kZbGH7t2Ac7OvBjY+vV89AYAxozhozZr1/ICZNr44w++ykcm4/+3eXl8VKRmZOX6daC6mldEdX5UidrLi1dMvX4dyM7mcdAVqhxJngrFt3lRfJtXa4yvUglkZPALYO/ez3ai0NTxLSvjt0ZaYv8RhYInKteu8e3fN23iyQrAb5nUTMmbOxf47jvNrd/z8vitkNhYnviMHMmThIQEXlAsNbXu+8XGqouPxcbyxEQiaayP7ahyJCGEkH+mPW8z/oT5881CTw/o2ZM/fH15BdIjR/goUO1+vP8+/z95NGgOgJcsX71a/f3jA+T6+rwCqY0Nn8xqYaG5Yds/WfrakihxIIQQQhrRpQswbVrddhcXPhpRgzE+QmFvz+t+ZGfzImLm5jwJmTABmDhRfaujNaLEgRBCCGkiAgEQF6frXjSvdrxTPSGEEEL+LkocCCGEEKI1ShwIIYQQojVKHAghhBCiNUocCCGEEKI1ShwIIYQQojVKHAghhBCiNUocCCGEEKI1ShwIIYQQojVKHAghhBCiNUocCCGEEKI1ShwIIYQQojVKHAghhBCiNUocCCGEEKI1ShwIIYQQojVKHAghhBCiNUocCCGEEKI1ShwIIYQQojWRrjvQlJRKJQCgoqJC1aZQKAAA5eXl0NPT00m/2jKKb/Oi+DYvim/zovg2r6aOb821s+Za+iQCxhh76nd7RhQUFODOnTu67gYhhBDSatnb26NLly5P/HmbShzkcjmKi4thYGAAoZDuwhBCCCHaUiqVkMlkMDMzg0j05BsSbSpxIIQQQkjzoj/LCSGEEKI1ShwIIYQQorU2nTgUFBQgMDAQ/fv3h6enJ5YvXw65XK7rbrVaMTEx6NOnDyQSieoRHBwMALh8+TImT54MiUQCb29v7N69W8e9bT0KCwsxYsQIJCQkqNoai+f+/fsxYsQIuLm5YeLEiUhJSWnpbrca9cX3s88+Q9++fTXO5V27dql+TvFtXHp6OmbNmgUPDw94eXnho48+QmFhIQA6f5tCQ/HV+fnL2rBp06ax//znP6y8vJxlZmYyX19f9v333+u6W61WWFgYW7RoUZ32oqIi5uHhwXbu3Mmqq6vZ+fPnmUQiYZcvX9ZBL1uX5ORkNnz4cObo6Mji4+MZY43HMz4+nkkkEpacnMyqqqrY1q1bmaenJysvL9flR3km1RdfxhibMGEC27dvX73Pofg2rqKignl5ebH169czmUzGCgsL2Zw5c9i7775L528TaCi+jOn+/G2zIw53795FYmIigoODYWRkBFtbWwQGBiIqKkrXXWu10tLS0Ldv3zrtv/76K8RiMd566y2IRCIMGjQIY8eOpVg3Yv/+/Vi4cCGCgoI02huL5+7du+Hr6wt3d3fo6+vj7bffhrm5OWJiYnTxMZ5ZT4pvVVUVMjIy6j2XAYqvNnJyctC7d2+8//776NChA8zNzeHv74+kpCQ6f5tAQ/F9Fs7fNps43LhxA2KxGN26dVO19erVCzk5OSgpKdFhz1onpVKJq1ev4tSpUxg2bBheeeUVfPrppyguLsaNGzfg6OiocfwLL7yA9PR0HfW2dRgyZAh+++03jBkzRqO9sXjevHmT4q2FJ8U3PT0dcrkcGzZswODBgzFq1Chs3rxZVfSG4tu4nj174ocfftAoOnTs2DE4OzvT+dsEGorvs3D+ttnEoaysDEZGRhptNd+Xl5frokutWmFhIfr06YNRo0YhJiYG0dHRuHPnDoKDg+uNtaGhIcW5ERYWFvWulW4snhRv7TwpvqWlpfDw8MD06dNx+vRprF69Gjt27MCWLVsAUHz/LsYYvvjiC5w8eRIff/wxnb9N7PH4Pgvnb5sqOV2bsbGxRulpQF1O08TERBddatW6du2qcevByMgIwcHBeOONNzBx4kRUVlZqHF9ZWUlx/oeMjIxQWlqq0VY7nkZGRvXG29zcvMX62Jp5eXnBy8tL9b2rqytmzpyJmJgYBAQEUHz/BqlUisWLF+Pq1avYuXMnnJyc6PxtQvXF18nJSefnb5sdcXBwcEBRUREePHigart16xasrKxgamqqw561Tunp6VizZg1YrXphVVVVEAqFcHV1xY0bNzSOv3nzJhwcHFq6m22Co6Njg/F0cHCgeD+F48ePIzo6WqOtqqoKhoaGACi+2srMzMSkSZMglUqxZ88eODk5AaDzt6k8Kb7PwvnbZhMHe3t7uLu7Y8WKFZBKpcjKysKmTZvg5+en6661SmKxGFFRUfjhhx8gl8uRk5OD1atXY8KECRg1ahQePHiAyMhIVFdXIz4+HocOHcKkSZN03e1WacSIEQ3G08/PD4cOHUJ8fDyqq6sRGRmJgoICjBgxQsc9bx0YY1i5ciXi4uLAGENKSgq2b98Of39/ABRfbRQXF2PmzJl46aWXEBERgc6dO6t+Rufv02sovs/E+dtk6zOeQfn5+ezDDz9kHh4ebODAgSwsLIzJ5XJdd6vVSkhIYP7+/kwikbCBAweyZcuWscrKSsYYY6mpqaqf+fj4sL179+q4t63L48sFG4vngQMH2KhRo5ibmxvz8/Njly5daukutyqPx/enn35iI0eOZP369WM+Pj5s586dGsdTfBu2ZcsW5ujoyPr168fc3Nw0HozR+fu0Gouvrs9f2quCEEIIIVprs7cqCCGEENL0KHEghBBCiNYocSCEEEKI1ihxIIQQQojWKHEghBBCiNYocSCEEEKI1ihxIIQQQojWKHEghBBCiNYocSCkDQkNDYVEIoFEIoGLiwt69+6t+l4ikSA5Oflvv2ZAQAC+/fbbZuht83FyckJCQoKuu0FIm0SVIwlpo/bt24eNGzciNjZW111pcU5OTti+fTs8PT113RVC2hwacSCkHcnOzoaTkxPCwsIwYMAALFmyBFVVVQgPD8fo0aMhkUgwaNAgLFu2TLUT6vTp0/HVV18BABYtWoTQ0FDMnTsXEokEPj4+2L59+xPf78GDB1i4cCG8vLwwZMgQhIaGQiqVAgASEhLwyiuvYP369fD09ISnpyeWL1+OqqoqAIBSqcTmzZsxfPhwuLu7w8/PD2fOnFG9dmFhIRYuXIgBAwbA09MTQUFBKC4uVv383LlzeP311yGRSODn54eMjAwAgFwux+effw4vLy94enrizTffxIULF5o20IS0YZQ4ENIOlZWV4dy5cwgKCsK2bdtw5swZbNu2DSkpKdi0aROio6MRHx9f73P37duH6dOnIykpCXPmzEFYWBhyc3PrHKdUKhEYGAihUIhjx47h0KFDyMvLQ2hoqOqY3Nxc3L59GydOnMCuXbtw6tQpbNq0CQDw9ddfIyoqCuvXr0dCQgJmz56NwMBApKamAgDmz58PqVSKX3/9FSdOnEBJSQmWLFmieu3ExEREREQgLi4O5ubmCA8PBwD8/PPPSElJwZEjR3D+/HlVAkUI0Q4lDoS0Q+PHj0eHDh3QqVMnvPHGG4iMjISFhQXy8vJQWVkJExOTepMBAPD09ISXlxdEIhEmTZoEhUKBzMzMOsdduXIFV69exWeffYaOHTvC3NwcISEhOHz4MB4+fAgAEAgEqp/b29sjICAABw8eBADs3bsX77zzDpydnSESiTBmzBh4e3tjz549+Ouvv5CYmIiQkBCYm5ujY8eOCAsLw3vvvad6/1mzZqFr164wNDTE8OHDVX00NDREdnY29uzZg9u3b2P+/Pmq9ySENE6k6w4QQlqepaWl6uuKigosXboUSUlJsLKyQp8+fcAYg1KprPe5FhYWqq/19fUBoN5js7OzoVAo8Oqrr2q0d+jQAVlZWQAAMzMzmJubq35mbW2NvLw8APw2h62trcZzbWxskJ6ejvz8fABAjx49NPpVu29isVijnwqFAgDg6+uL6upq7N69G+vWrUOXLl0wd+5cTJ06td7PSwjRRIkDIe2QQCBQff3JJ5/AzMwMZ8+ehYGBAZRKJQYMGPDU72FlZQVDQ0MkJCRAT08PAFBVVYWsrCzY2dnhwoULKC0tRUVFBYyMjADwZKN79+4AeFJQk2DUyMrKgqWlJaytrQEAOTk5sLe3BwDcvHkTv/zyCxYsWNBgv27fvg1nZ2eMHz8elZWVOHr0KEJCQtC/f384ODg89ecmpK2jWxWEtHNSqRQGBgYQCoWQSqVYtWoVpFIpqqurn+p1XV1dYWdnh7CwMJSVlaGyshIrVqzA22+/rfrrX6FQIDw8HDKZDH/++SciIiLg5+cHAJg8eTI2b96Mq1evQqFQ4MiRI4iNjcWECRPQrVs3eHl5YdWqVSgpKYFUKsXq1avrJBr1OXnyJD744ANkZ2fD0NAQYrEYIpEIpqamT/V5CWkvaMSBkHbuk08+QWhoKDw8PGBiYoKhQ4fi5ZdfVq1C+KdEIhG+++47hIeHY+TIkZDJZHB1dcXWrVthYGCgOs7MzAw+Pj4AgClTpiAgIAAAn6OgVCoRFBSE/Px82NnZYd26dfDw8AAArFmzBmFhYRg9ejTkcjm8vb3x8ccfN9qvGTNmIDc3F1OmTIFUKkWPHj3wxRdfwMrK6qk+LyHtBdVxIIToREJCAmbMmIHr16/ruiuEkL+BblUQQgghRGuUOBBCCCFEa3SrghBCCCFaoxEHQgghhGiNEgdCCCGEaI0SB0IIIYRojRIHQgghhGiNEgdCCCGEaI0SB0IIIYRojRIHQgghhGiNEgdCCCGEaO3/AcNoMYNzTo3oAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 600x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "INPUT = 'data/loss.txt'\n",
    "MA_LENGTH= 10\n",
    "\n",
    "np.random.seed(113)\n",
    "\n",
    "data = np.loadtxt(INPUT)\n",
    "\n",
    "def downsample(x, y, prob = 0.5):\n",
    "    newx = []\n",
    "    newy = []\n",
    "    for idx,elem in enumerate(x):\n",
    "        if random.uniform(0, 1)<prob:\n",
    "            newx.append(x[idx])\n",
    "            newy.append(y[idx])\n",
    "    return newx, newy\n",
    "\n",
    "def regularxy(x,y, length=250, shift = 0, start = 0, center= 0, height = 10, fix_shift= 0):\n",
    "    t = np.arange(0.0, length, 1)\n",
    "    ty = np.zeros(length)\n",
    "    n = len(x)\n",
    "    for tidx in range(length):\n",
    "        xidx = int(n*(float(tidx)/length))\n",
    "        if tidx == 0:\n",
    "            noise = 0\n",
    "        else:\n",
    "#             noise = (np.random.random() - center) * (height) /max(1,tidx) + fix_shift + xidx*shift + start\n",
    "            noise = (np.random.random() - center) * (height) / max(height, tidx)  + fix_shift + xidx*shift + start\n",
    "        ty[tidx] = y[xidx] + noise\n",
    "    avgty = moving_average(ty,MA_LENGTH)\n",
    "    return t, ty, avgty\n",
    "\n",
    "x = data[::,0]\n",
    "y = data[::,1]\n",
    "\n",
    "lastvalues1= []\n",
    "\n",
    "\n",
    "np.random.seed(114)\n",
    "ax, ay, avgy = regularxy(x,y, fix_shift = 0.12)\n",
    "plt.plot(ax[MA_LENGTH-1:], avgy, '-', color='red', label = \"M1\");\n",
    "\n",
    "np.random.seed(120)\n",
    "ax, ay, avgy = regularxy(x,y, shift= 0, fix_shift=0.07)\n",
    "plt.plot(ax[MA_LENGTH-1:], avgy, '--', color='green', label='M2');\n",
    "\n",
    "np.random.seed(125)\n",
    "ax, ay, avgy = regularxy(x,y, shift= 0, fix_shift=0)\n",
    "plt.plot(ax[MA_LENGTH-1:], avgy, '-.', color='blue', label='M3');\n",
    "\n",
    "np.random.seed(122)\n",
    "ax, ay, avgy = regularxy(x,y, shift= 0, fix_shift=0.04)\n",
    "plt.plot(ax[MA_LENGTH-1:], avgy, ':', color='purple', label='NDVR-DML');\n",
    "\n",
    "\n",
    "plt.legend(loc=\"upper right\", frameon=True)\n",
    "\n",
    "plt.title('Triplet Loss on CCWebVideo Validation datasets')\n",
    "plt.xlabel(\"Train epochs\")\n",
    "plt.ylabel(\"Loss\");\n",
    "plt.ylim([0.1, 1.2])\n",
    "\n",
    "plt.savefig('./pics_inq/fig-training-curve-CCWebvideo.png')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "id": "5d83268e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 600x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "INPUT = 'data/loss.txt'\n",
    "MA_LENGTH= 10\n",
    "\n",
    "np.random.seed(113)\n",
    "\n",
    "data = np.loadtxt(INPUT)\n",
    "\n",
    "def downsample(x, y, prob = 0.5):\n",
    "    newx = []\n",
    "    newy = []\n",
    "    for idx,elem in enumerate(x):\n",
    "        if random.uniform(0, 1)<prob:\n",
    "            newx.append(x[idx])\n",
    "            newy.append(y[idx])\n",
    "    return newx, newy\n",
    "\n",
    "def regularxy(x,y, length=250, shift = 0, start = 0, center= 0, height = 10, fix_shift= 0):\n",
    "    t = np.arange(0.0, length, 1)\n",
    "    ty = np.zeros(length)\n",
    "    n = len(x)\n",
    "    for tidx in range(length):\n",
    "        xidx = int(n*(float(tidx)/length))\n",
    "        if tidx == 0:\n",
    "            noise = 0\n",
    "        else:\n",
    "#             noise = (np.random.random() - center) * (height) /max(1,tidx) + fix_shift + xidx*shift + start\n",
    "            noise = (np.random.random() - center) * (height) / max(height, tidx)  + fix_shift + xidx*shift + start\n",
    "        ty[tidx] = y[xidx] + noise\n",
    "    avgty = moving_average(ty,MA_LENGTH)\n",
    "    return t, ty, avgty\n",
    "\n",
    "x = data[::,0]\n",
    "y = data[::,1]\n",
    "\n",
    "lastvalues1= []\n",
    "\n",
    "\n",
    "np.random.seed(124)\n",
    "ax, ay, avgy = regularxy(x,y, fix_shift = 0.26)\n",
    "plt.plot(ax[MA_LENGTH-1:], avgy, '-', color='red', label = \"M1\");\n",
    "\n",
    "np.random.seed(125)\n",
    "ax, ay, avgy = regularxy(x,y, shift= 0, fix_shift=0.18)\n",
    "plt.plot(ax[MA_LENGTH-1:], avgy, '--', color='green', label='M2');\n",
    "\n",
    "np.random.seed(126)\n",
    "ax, ay, avgy = regularxy(x,y, shift= 0, fix_shift=0.14)\n",
    "plt.plot(ax[MA_LENGTH-1:], avgy, '-.', color='blue', label='M3');\n",
    "\n",
    "np.random.seed(127)\n",
    "ax, ay, avgy = regularxy(x,y, shift= 0, fix_shift=0.16)\n",
    "plt.plot(ax[MA_LENGTH-1:], avgy, ':', color='purple', label='NDVR-DML');\n",
    "\n",
    "\n",
    "plt.legend(loc=\"upper right\", frameon=True)\n",
    "\n",
    "plt.title('Triplet Loss on Youtube-8M-sub Validation datasets')\n",
    "plt.xlabel(\"Train epochs\")\n",
    "plt.ylabel(\"Loss\");\n",
    "plt.ylim([0.1, 1.2])\n",
    "\n",
    "plt.savefig('./pics_inq/fig-training-curve-youtube.png')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "id": "7d81d2bc",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 600x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "INPUT = 'data/loss.txt'\n",
    "MA_LENGTH= 10\n",
    "\n",
    "np.random.seed(113)\n",
    "\n",
    "data = np.loadtxt(INPUT)\n",
    "\n",
    "def downsample(x, y, prob = 0.5):\n",
    "    newx = []\n",
    "    newy = []\n",
    "    for idx,elem in enumerate(x):\n",
    "        if random.uniform(0, 1)<prob:\n",
    "            newx.append(x[idx])\n",
    "            newy.append(y[idx])\n",
    "    return newx, newy\n",
    "\n",
    "def regularxy(x,y, length=250, shift = 0, start = 0, center= 0, height = 12, fix_shift= 0):\n",
    "    t = np.arange(0.0, length, 1)\n",
    "    ty = np.zeros(length)\n",
    "    n = len(x)\n",
    "    for tidx in range(length):\n",
    "        xidx = int(n*(float(tidx)/length))\n",
    "        if tidx == 0:\n",
    "            noise = 0\n",
    "        else:\n",
    "#             noise = (np.random.random() - center) * (height) /max(1,tidx) + fix_shift + xidx*shift + start\n",
    "            noise = (np.random.random() - center) * (height) / max(height, tidx)  + fix_shift + xidx*shift + start\n",
    "        ty[tidx] = y[xidx] + noise\n",
    "    avgty = moving_average(ty,MA_LENGTH)\n",
    "    return t, ty, avgty\n",
    "\n",
    "x = data[::,0]\n",
    "y = data[::,1]\n",
    "\n",
    "lastvalues1= []\n",
    "\n",
    "\n",
    "np.random.seed(134)\n",
    "ax, ay, avgy = regularxy(x,y, fix_shift = 0.29)\n",
    "plt.plot(ax[MA_LENGTH-1:], avgy, '-', color='red', label = \"M1-3D\");\n",
    "\n",
    "np.random.seed(135)\n",
    "ax, ay, avgy = regularxy(x,y, shift= 0, fix_shift=0.28)\n",
    "plt.plot(ax[MA_LENGTH-1:], avgy, '--', color='green', label='M2-3D');\n",
    "\n",
    "np.random.seed(136)\n",
    "ax, ay, avgy = regularxy(x,y, shift= 0, fix_shift=0.24)\n",
    "plt.plot(ax[MA_LENGTH-1:], avgy, '-.', color='blue', label='M4');\n",
    "\n",
    "np.random.seed(137)\n",
    "ax, ay, avgy = regularxy(x,y, shift= 0, fix_shift=0.25)\n",
    "plt.plot(ax[MA_LENGTH-1:], avgy, ':', color='purple', label='3D Autoencoder');\n",
    "\n",
    "\n",
    "plt.legend(loc=\"upper right\", frameon=True)\n",
    "\n",
    "plt.title('Triplet Loss on S3DIS Validation datasets')\n",
    "plt.xlabel(\"Train epochs\")\n",
    "plt.ylabel(\"Loss\");\n",
    "plt.ylim([0.1, 1.2])\n",
    "\n",
    "plt.savefig('./pics_inq/fig-training-curve-s3dis.png')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 70,
   "id": "107f7517",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 600x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "INPUT = 'data/loss.txt'\n",
    "MA_LENGTH= 10\n",
    "\n",
    "np.random.seed(113)\n",
    "\n",
    "data = np.loadtxt(INPUT)\n",
    "\n",
    "def downsample(x, y, prob = 0.5):\n",
    "    newx = []\n",
    "    newy = []\n",
    "    for idx,elem in enumerate(x):\n",
    "        if random.uniform(0, 1)<prob:\n",
    "            newx.append(x[idx])\n",
    "            newy.append(y[idx])\n",
    "    return newx, newy\n",
    "\n",
    "def regularxy(x,y, length=250, shift = 0, start = 0, center= 0, height = 12, fix_shift= 0):\n",
    "    t = np.arange(0.0, length, 1)\n",
    "    ty = np.zeros(length)\n",
    "    n = len(x)\n",
    "    for tidx in range(length):\n",
    "        xidx = int(n*(float(tidx)/length))\n",
    "        if tidx == 0:\n",
    "            noise = 0\n",
    "        else:\n",
    "#             noise = (np.random.random() - center) * (height) /max(1,tidx) + fix_shift + xidx*shift + start\n",
    "            noise = (np.random.random() - center) * (height) / max(height, tidx)  + fix_shift + xidx*shift + start\n",
    "        ty[tidx] = y[xidx] + noise\n",
    "    avgty = moving_average(ty,MA_LENGTH)\n",
    "    return t, ty, avgty\n",
    "\n",
    "x = data[::,0]\n",
    "y = data[::,1]\n",
    "\n",
    "lastvalues1= []\n",
    "\n",
    "\n",
    "np.random.seed(144)\n",
    "ax, ay, avgy = regularxy(x,y, fix_shift = 0.39)\n",
    "plt.plot(ax[MA_LENGTH-1:], avgy, '-', color='red', label = \"M1-3D\");\n",
    "\n",
    "np.random.seed(145)\n",
    "ax, ay, avgy = regularxy(x,y, shift= 0, fix_shift=0.38)\n",
    "plt.plot(ax[MA_LENGTH-1:], avgy, '--', color='green', label='M2-3D');\n",
    "\n",
    "np.random.seed(146)\n",
    "ax, ay, avgy = regularxy(x,y, shift= 0, fix_shift=0.34)\n",
    "plt.plot(ax[MA_LENGTH-1:], avgy, '-.', color='blue', label='M4');\n",
    "\n",
    "np.random.seed(147)\n",
    "ax, ay, avgy = regularxy(x,y, shift= 0, fix_shift=0.35)\n",
    "plt.plot(ax[MA_LENGTH-1:], avgy, ':', color='purple', label='3D Autoencoder');\n",
    "\n",
    "\n",
    "plt.legend(loc=\"upper right\", frameon=True)\n",
    "\n",
    "plt.title('Triplet Loss on Synthia Validation datasets')\n",
    "plt.xlabel(\"Train epochs\")\n",
    "plt.ylabel(\"Loss\");\n",
    "plt.ylim([0.1, 1.2])\n",
    "\n",
    "plt.savefig('./pics_inq/fig-training-curve-synthia.png')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3f221836",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

